Super-Leading Logarithms in $pp\to2$ Jets

Jet observables at hadron colliders feature ''super-leading'' logarithms, double-logarithmic corrections resulting from a breakdown of color coherence due to complex phases in hard-scattering amplitudes. While these effects only arise in high orders of perturbation theory and are suppressed in the large-$N_c$ limit, they formally constitute leading logarithmic corrections to the cross sections. We present the first analysis of the corresponding contributions to a hadronic cross section, including all partonic channels and interference effects. Interestingly, some interference terms in partonic $q\bar q\to q\bar q$ scattering are only linearly suppressed in $1/N_c$. Our results for the $pp\to 2$ jets gap-between-jets cross section demonstrate the numerical importance of super-leading logarithms for small values of the veto scale $Q_0$, showing that these contributions should be accounted for in precision studies of such observables.

==> Supplemental_Material.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 14.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    269688,       7891]
NotebookOptionsPosition[    261313,       7754]
NotebookOutlinePosition[    261722,       7770]
CellTagsIndexPosition[    261679,       7767]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Super-Leading Logarithms in ",
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{
     StyleBox["pp",
      FontSlant->"Italic"], "->", 
     StyleBox["2",
      FontSlant->"Plain"]}],
    FontWeight->"Normal",
    FontTracking->"Plain"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "2999f81e-c571-e84b-8469-67b867e7cbb8"],
 " Jets"
}], "Title",
 CellChangeTimes->{{3.9397901078196507`*^9, 
  3.9397901133571415`*^9}},ExpressionUUID->"2506910d-a725-9b4c-abd9-\
77a3a7adda25"],

Cell[TextData[{
 "In this supplemental material, the matrix representations of the \
spin-summed \[OpenCurlyDoubleQuote]unintegrated\[CloseCurlyDoubleQuote] hard \
functions ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    OverscriptBox[
     StyleBox["\[ScriptCapitalH]",
      FontWeight->"Bold"], 
     StyleBox["~",
      FontSize->36,
      FontWeight->"Normal"]], "4"], TraditionalForm]],ExpressionUUID->
  "6b4c1e55-233e-0a42-929c-a7f1c51b1136"],
 " and the basis structures ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    StyleBox["X",
     FontWeight->"Bold"], "i"], TraditionalForm]],ExpressionUUID->
  "d306a5ba-e304-af4b-8bc3-ffdd0612a56f"],
 " are listed for all partonic ",
 Cell[BoxData[
  FormBox[
   RowBox[{"2", "->", "2"}], TraditionalForm]],ExpressionUUID->
  "7fce15cc-ad45-d848-aca5-98f24d900b3e"],
 " scattering processes.\nColor configurations are given in ",
 StyleBox["ColorMath",
  FontFamily->"Courier New",
  FontWeight->"Normal"],
 " (",
 Cell[BoxData[
  TemplateBox[{"\"arXiv:1211.2099\"", "https://arxiv.org/abs/1211.2099"},
   "HyperlinkURL"]], "Output",
  CellChangeTimes->{3.939792514383184*^9},ExpressionUUID->
  "56527921-37b8-8b40-b04b-05c35acd128d"],
 ") code."
}], "Text",
 CellChangeTimes->{{3.909029727491251*^9, 3.909029877289518*^9}, {
   3.9090305542637043`*^9, 3.909030564797996*^9}, {3.939790150289479*^9, 
   3.939790161061472*^9}, {3.939790260045542*^9, 3.939790309530937*^9}, {
   3.9397903433406544`*^9, 3.939790469891497*^9}, {3.939790935045431*^9, 
   3.939790936597277*^9}, 3.9397916687668476`*^9, {3.9397921914577065`*^9, 
   3.939792219223881*^9}, {3.93979239823954*^9, 3.939792415915432*^9}, {
   3.9397925196925144`*^9, 3.9397925201785526`*^9}, {3.93979381457308*^9, 
   3.939793814829021*^9}, {3.939793950697548*^9, 3.939793960397764*^9}, 
   3.940665402008148*^9},ExpressionUUID->"eb9e9167-625c-2a4f-ae21-\
8105240382f8"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{"qq", "->", "qq"}], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"ada53874-2347-dd46-9019-f1d205490d28"]], \
"Subsection",
 CellChangeTimes->{{3.939790995335655*^9, 
  3.9397910013167877`*^9}},ExpressionUUID->"5a34e5d1-e953-2143-bd48-\
c67c198ba73e"],

Cell["basis of color configurations", "Text",
 CellChangeTimes->{{3.939791010062071*^9, 
  3.939791033467331*^9}},ExpressionUUID->"b4338e89-69ab-9340-a106-\
621049f0a624"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalC]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"q", ",", "q", ",", "q", ",", "q"}], "}"}], ",", "1"}], "]"}], 
   "=", 
   RowBox[{
    RowBox[{"\[Delta]", "[", 
     RowBox[{"a3", ",", "a2"}], "]"}], 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"a4", ",", "a1"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalC]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"q", ",", "q", ",", "q", ",", "q"}], "}"}], ",", "2"}], "]"}], 
   "=", 
   RowBox[{
    RowBox[{"t", "[", 
     RowBox[{
      RowBox[{"{", "a", "}"}], ",", "a3", ",", "a2"}], "]"}], 
    RowBox[{"t", "[", 
     RowBox[{
      RowBox[{"{", "a", "}"}], ",", "a4", ",", "a1"}], "]"}]}]}], 
  ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9397910395499096`*^9, 3.9397910596511326`*^9}, {
  3.939791113049547*^9, 
  3.9397911568362713`*^9}},ExpressionUUID->"00c1c28c-f87f-2f42-aaff-\
f7e7a42d6fd9"],

Cell["LO spin-summed \[OpenCurlyDoubleQuote]unintegrated\
\[CloseCurlyDoubleQuote] hard function", "Text",
 CellChangeTimes->{{3.939791229120226*^9, 
  3.9397912499709015`*^9}},ExpressionUUID->"8217b25b-8b57-ab4d-aa34-\
9f4ce030a78d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalH]", "[", 
    RowBox[{"{", 
     RowBox[{"q", ",", "q", ",", "q", ",", "q"}], "}"}], "]"}], "=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"4", "\[Pi]", " ", "\[Alpha]h"}], ")"}], "2"], 
    RowBox[{"(", 
     FractionBox[
      RowBox[{"2", "CF"}], 
      RowBox[{
       SuperscriptBox["Nc", "2"], 
       SuperscriptBox["r", "2"]}]], ")"}], 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"CF", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"r", 
            RowBox[{"(", 
             RowBox[{"2", "-", "r"}], ")"}]}]}], ")"}]}], ",", 
        FractionBox[
         RowBox[{"2", "-", 
          RowBox[{"r", 
           RowBox[{"(", 
            RowBox[{"Nc", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"r", "-", "3"}], ")"}], "r"}], "+", "4"}], ")"}]}]}], 
         RowBox[{"r", "-", "1"}]]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        FractionBox[
         RowBox[{"2", "-", 
          RowBox[{"r", 
           RowBox[{"(", 
            RowBox[{"Nc", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"r", "-", "3"}], ")"}], "r"}], "+", "4"}], ")"}]}]}], 
         RowBox[{"r", "-", "1"}]], ",", 
        FractionBox[
         RowBox[{"Nc", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["Nc", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["r", "3"], "+", "r"}], ")"}]}], "+", 
               RowBox[{"2", " ", "Nc", " ", 
                RowBox[{"(", 
                 RowBox[{"r", "-", "1"}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"r", "-", "2"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"r", "-", "2"}], ")"}], " ", "r"}], "+", "3"}], 
                 ")"}]}]}], ")"}]}], "+", "4"}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["Nc", "2"], "-", "1"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", "r"}], ")"}], "2"]}]]}], "}"}]}], "}"}]}]}], 
  ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{
  3.9397913203957977`*^9, {3.939791353603012*^9, 
   3.939791362908758*^9}},ExpressionUUID->"c37c746e-e853-5e46-a34c-\
3b182881cdc0"],

Cell["basis structures", "Text",
 CellChangeTimes->{{3.9397913321231747`*^9, 
  3.939791335593672*^9}},ExpressionUUID->"035d77cf-b54e-0d4b-9474-\
543bca24c5a7"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"X", "[", 
    RowBox[{"{", 
     RowBox[{"q", ",", "q", ",", "q", ",", "q"}], "}"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "8"]}], " ", 
           RowBox[{"(", 
            RowBox[{"J3", "-", "J4"}], ")"}], " ", "Nc", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["Nc", "2"]}], ")"}]}]},
         {
          RowBox[{
           FractionBox["1", "8"], " ", 
           RowBox[{"(", 
            RowBox[{"J3", "-", "J4"}], ")"}], " ", "Nc", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["Nc", "2"]}], ")"}]}], "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"J3", "-", "J4"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["Nc", "2"]}], ")"}]}], 
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"J3", "-", "J4"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["Nc", "2"]}], ")"}]}], 
            RowBox[{"4", " ", "Nc"}]]}]},
         {
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"J3", "-", "J4"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["Nc", "2"]}], ")"}]}], 
            RowBox[{"4", " ", "Nc"}]]}], 
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"J3", "-", "J4"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["Nc", "2"]}], ")"}], "2"]}], 
            RowBox[{"8", " ", 
             SuperscriptBox["Nc", "2"]}]]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0"},
         {"0", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"J3", "-", "J4"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["Nc", "2"]}], ")"}]}], 
            RowBox[{"2", " ", 
             SuperscriptBox["Nc", "2"]}]]}], 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"J3", "-", "J4"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["Nc", "2"]}], ")"}]}], 
           RowBox[{"4", " ", 
            SuperscriptBox["Nc", "3"]}]]},
         {
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"J3", "-", "J4"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["Nc", "2"]}], ")"}]}], 
           RowBox[{"4", " ", 
            SuperscriptBox["Nc", "3"]}]], 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"J3", "-", "J4"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["Nc", "2"]}], ")"}], "2"]}], 
           RowBox[{"8", " ", 
            SuperscriptBox["Nc", "4"]}]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", 
           FractionBox[
            RowBox[{"CF", " ", 
             RowBox[{"(", 
              RowBox[{"J3", "-", "J4"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["Nc", "2"]}], ")"}]}], "Nc"]}], 
          FractionBox[
           RowBox[{"CF", " ", 
            RowBox[{"(", 
             RowBox[{"J3", "-", "J4"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["Nc", "2"]}], ")"}]}], 
           RowBox[{"2", " ", 
            SuperscriptBox["Nc", "2"]}]]},
         {
          FractionBox[
           RowBox[{"CF", " ", 
            RowBox[{"(", 
             RowBox[{"J3", "-", "J4"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["Nc", "2"]}], ")"}]}], 
           RowBox[{"2", " ", 
            SuperscriptBox["Nc", "2"]}]], 
          FractionBox[
           RowBox[{"CF", " ", 
            RowBox[{"(", 
             RowBox[{"J3", "-", "J4"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["Nc", "2"]}], ")"}], "2"]}], 
           RowBox[{"4", " ", 
            SuperscriptBox["Nc", "3"]}]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"J12", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             FractionBox["1", 
              SuperscriptBox["Nc", "2"]]}], ")"}]}], 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"J12", " ", 
             RowBox[{"(", 
              RowBox[{"4", "-", 
               RowBox[{"5", " ", 
                SuperscriptBox["Nc", "2"]}], "+", 
               SuperscriptBox["Nc", "4"]}], ")"}]}], 
            RowBox[{"8", " ", 
             SuperscriptBox["Nc", "3"]}]]}]},
         {
          RowBox[{"-", 
           FractionBox[
            RowBox[{"J12", " ", 
             RowBox[{"(", 
              RowBox[{"4", "-", 
               RowBox[{"5", " ", 
                SuperscriptBox["Nc", "2"]}], "+", 
               SuperscriptBox["Nc", "4"]}], ")"}]}], 
            RowBox[{"8", " ", 
             SuperscriptBox["Nc", "3"]}]]}], 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"J12", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               SuperscriptBox["Nc", "2"], "+", 
               SuperscriptBox["Nc", "4"]}], ")"}]}], 
            RowBox[{"8", " ", 
             SuperscriptBox["Nc", "4"]}]]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", 
          FractionBox[
           RowBox[{"J12", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               SuperscriptBox["Nc", "2"]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["Nc", "2"]}], ")"}]}], 
           RowBox[{"4", " ", 
            SuperscriptBox["Nc", "5"]}]]},
         {
          FractionBox[
           RowBox[{"J12", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               SuperscriptBox["Nc", "2"]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["Nc", "2"]}], ")"}]}], 
           RowBox[{"4", " ", 
            SuperscriptBox["Nc", "5"]}]], 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"J12", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                SuperscriptBox["Nc", "2"]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["Nc", "2"]}], ")"}]}], 
            RowBox[{"4", " ", 
             SuperscriptBox["Nc", "6"]}]]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", 
          FractionBox[
           RowBox[{"J12", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "24"}], "+", 
              RowBox[{"34", " ", 
               SuperscriptBox["Nc", "2"]}], "-", 
              RowBox[{"11", " ", 
               SuperscriptBox["Nc", "4"]}], "+", 
              SuperscriptBox["Nc", "6"]}], ")"}]}], 
           RowBox[{"12", " ", 
            SuperscriptBox["Nc", "5"]}]]},
         {
          FractionBox[
           RowBox[{"J12", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "24"}], "+", 
              RowBox[{"34", " ", 
               SuperscriptBox["Nc", "2"]}], "-", 
              RowBox[{"11", " ", 
               SuperscriptBox["Nc", "4"]}], "+", 
              SuperscriptBox["Nc", "6"]}], ")"}]}], 
           RowBox[{"12", " ", 
            SuperscriptBox["Nc", "5"]}]], 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"J12", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "24"}], "+", 
               RowBox[{"34", " ", 
                SuperscriptBox["Nc", "2"]}], "-", 
               RowBox[{"11", " ", 
                SuperscriptBox["Nc", "4"]}], "+", 
               SuperscriptBox["Nc", "6"]}], ")"}]}], 
            RowBox[{"12", " ", 
             SuperscriptBox["Nc", "6"]}]]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"J12", "-", 
           FractionBox["J12", 
            SuperscriptBox["Nc", "2"]]}], 
          FractionBox[
           RowBox[{"J12", " ", 
            RowBox[{"(", 
             RowBox[{"4", "-", 
              RowBox[{"5", " ", 
               SuperscriptBox["Nc", "2"]}], "+", 
              SuperscriptBox["Nc", "4"]}], ")"}]}], 
           RowBox[{"4", " ", 
            SuperscriptBox["Nc", "3"]}]]},
         {
          FractionBox[
           RowBox[{"J12", " ", 
            RowBox[{"(", 
             RowBox[{"4", "-", 
              RowBox[{"5", " ", 
               SuperscriptBox["Nc", "2"]}], "+", 
              SuperscriptBox["Nc", "4"]}], ")"}]}], 
           RowBox[{"4", " ", 
            SuperscriptBox["Nc", "3"]}]], 
          FractionBox[
           RowBox[{"3", " ", "J12", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["Nc", "2"]}], ")"}]}], 
           RowBox[{"4", " ", 
            SuperscriptBox["Nc", "4"]}]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", 
          FractionBox[
           RowBox[{"J12", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["Nc", "2"]}], ")"}]}], 
           RowBox[{"4", " ", "Nc"}]]},
         {
          FractionBox[
           RowBox[{"J12", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["Nc", "2"]}], ")"}]}], 
           RowBox[{"4", " ", "Nc"}]], 
          RowBox[{
           FractionBox["1", "4"], " ", "J12", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             FractionBox["1", 
              SuperscriptBox["Nc", "2"]]}], ")"}]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"J12", " ", 
           SuperscriptBox["Nc", "2"]}], "0"},
         {"0", 
          RowBox[{
           FractionBox["1", "4"], " ", "J12", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["Nc", "2"]}], ")"}]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}], "}"}]}], ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.939791400092024*^9, 
  3.9397914090058613`*^9}},ExpressionUUID->"03b106ac-21f2-7d4d-8c27-\
6451c50f7bb7"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{"qQ", "->", "qQ"}], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"8c1883ce-9dba-8249-83d8-48b98ea35fee"]], \
"Subsection",
 CellChangeTimes->{{3.9397914578983765`*^9, 
  3.9397914611096*^9}},ExpressionUUID->"bfadd53d-8402-1c4e-a4b9-5a15f220f344"],

Cell["basis of color configurations", "Text",
 CellChangeTimes->{{3.939791010062071*^9, 
  3.939791033467331*^9}},ExpressionUUID->"84b538d8-a84c-0944-8638-\
f0c9e3a3406b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalC]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"q", ",", "Q", ",", "q", ",", "Q"}], "}"}], ",", "1"}], "]"}], 
   "=", 
   RowBox[{"\[ScriptCapitalC]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"q", ",", "q", ",", "q", ",", "q"}], "}"}], ",", "1"}], "]"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalC]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"q", ",", "Q", ",", "q", ",", "Q"}], "}"}], ",", "2"}], "]"}], 
   "=", 
   RowBox[{"\[ScriptCapitalC]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"q", ",", "q", ",", "q", ",", "q"}], "}"}], ",", "2"}], "]"}]}],
   ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9397910395499096`*^9, 3.9397910596511326`*^9}, {
  3.939791113049547*^9, 3.9397911568362713`*^9}, {3.9397914921105022`*^9, 
  3.9397915020321198`*^9}},ExpressionUUID->"9d3c547f-41a4-4e47-9f56-\
6201ac6d5ab1"],

Cell["LO spin-summed \[OpenCurlyDoubleQuote]unintegrated\
\[CloseCurlyDoubleQuote] hard function", "Text",
 CellChangeTimes->{{3.939791229120226*^9, 
  3.9397912499709015`*^9}},ExpressionUUID->"fb113cab-43fb-0442-92fb-\
fbc4c9867019"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalH]", "[", 
    RowBox[{"{", 
     RowBox[{"q", ",", "Q", ",", "q", ",", "Q"}], "}"}], "]"}], "=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"4", "\[Pi]", " ", "\[Alpha]h"}], ")"}], "2"], 
    RowBox[{"(", 
     FractionBox[
      RowBox[{"2", "-", 
       RowBox[{"2", "r"}], "+", 
       SuperscriptBox["r", "2"]}], 
      RowBox[{
       SuperscriptBox["Nc", "2"], " ", 
       SuperscriptBox["r", "2"]}]], ")"}], 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"2", 
         SuperscriptBox["CF", "2"]}], ",", 
        RowBox[{
         RowBox[{"-", "2"}], "CF"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], "CF"}], ",", "2"}], "}"}]}], "}"}]}]}], 
  ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{
  3.9397913203957977`*^9, {3.939791353603012*^9, 3.939791362908758*^9}, 
   3.9397915207081776`*^9},ExpressionUUID->"66d5e95c-a9ea-a748-9bed-\
d34c86abd4c2"],

Cell["basis structures", "Text",
 CellChangeTimes->{{3.9397913321231747`*^9, 
  3.939791335593672*^9}},ExpressionUUID->"a8b0c68f-84d2-b94f-8897-\
3029e925d1f2"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"X", "[", 
    RowBox[{"{", 
     RowBox[{"q", ",", "Q", ",", "q", ",", "Q"}], "}"}], "]"}], "=", 
   RowBox[{"X", "[", 
    RowBox[{"{", 
     RowBox[{"q", ",", "q", ",", "q", ",", "q"}], "}"}], "]"}]}], 
  ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.939791400092024*^9, 3.9397914090058613`*^9}, {
  3.9397916350229206`*^9, 
  3.9397916409261208`*^9}},ExpressionUUID->"f8822623-63c8-e748-a673-\
dcf0de0a1ea3"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"q", 
    OverscriptBox["q", "_"]}], "->", 
   RowBox[{"q", 
    OverscriptBox["q", "_"]}]}], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"eea99249-e615-9a47-a12f-40be4fea31c5"]], \
"Subsection",
 CellChangeTimes->{{3.9397916948251305`*^9, 
  3.9397917031884003`*^9}},ExpressionUUID->"201e6f1f-ef83-6246-b4ed-\
19664dcb1a74"],

Cell["basis of color configurations", "Text",
 CellChangeTimes->{{3.939791010062071*^9, 
  3.939791033467331*^9}},ExpressionUUID->"5f027087-0907-ad4e-aa60-\
79fd9721777c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalC]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"q", ",", "qbar", ",", "q", ",", "qbar"}], "}"}], ",", "1"}], 
    "]"}], "=", 
   RowBox[{
    RowBox[{"\[Delta]", "[", 
     RowBox[{"a2", ",", "a1"}], "]"}], 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"a3", ",", "a4"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalC]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"q", ",", "qbar", ",", "q", ",", "qbar"}], "}"}], ",", "2"}], 
    "]"}], "=", 
   RowBox[{
    RowBox[{"t", "[", 
     RowBox[{
      RowBox[{"{", "a", "}"}], ",", "a2", ",", "a1"}], "]"}], 
    RowBox[{"t", "[", 
     RowBox[{
      RowBox[{"{", "a", "}"}], ",", "a3", ",", "a4"}], "]"}]}]}], 
  ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9397910395499096`*^9, 3.9397910596511326`*^9}, {
  3.939791113049547*^9, 3.9397911568362713`*^9}, {3.939791740850807*^9, 
  3.93979177257683*^9}},ExpressionUUID->"3e7c70c5-46de-a84f-b07e-\
923a534534ee"],

Cell["LO spin-summed \[OpenCurlyDoubleQuote]unintegrated\
\[CloseCurlyDoubleQuote] hard function", "Text",
 CellChangeTimes->{{3.939791229120226*^9, 
  3.9397912499709015`*^9}},ExpressionUUID->"cd40c8cb-5137-8a4e-9e63-\
a6258758c991"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalH]", "[", 
    RowBox[{"{", 
     RowBox[{"q", ",", "qbar", ",", "q", ",", "qbar"}], "}"}], "]"}], "=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"4", "\[Pi]", " ", "\[Alpha]h"}], ")"}], "2"], 
    RowBox[{"(", 
     FractionBox[
      RowBox[{"2", "CF"}], 
      RowBox[{
       SuperscriptBox["Nc", "2"], 
       SuperscriptBox["r", "2"]}]], ")"}], 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"CF", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"r", 
            RowBox[{"(", 
             RowBox[{"2", "-", "r"}], ")"}]}]}], ")"}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "r"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Nc", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"r", "-", "1"}], ")"}], "2"]}], "+", "r", "-", "2"}], 
           ")"}]}], "-", "2"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "r"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Nc", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"r", "-", "1"}], ")"}], "2"]}], "+", "r", "-", "2"}], 
           ")"}]}], "-", "2"}], ",", 
        RowBox[{
         FractionBox["Nc", 
          RowBox[{
           SuperscriptBox["Nc", "2"], "-", "1"}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "r", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["Nc", "2"], "r", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", 
                  RowBox[{"(", 
                   RowBox[{"r", "-", "1"}], ")"}], "r"}], "+", "1"}], ")"}]}],
               "+", 
              RowBox[{"2", "Nc", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"r", "-", "1"}], ")"}], "2"]}], "+", 
              RowBox[{"(", 
               RowBox[{"r", "-", "2"}], ")"}]}], ")"}]}], "+", "4"}], 
          ")"}]}]}], "}"}]}], "}"}]}]}], ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{
  3.9397913203957977`*^9, {3.939791353603012*^9, 3.939791362908758*^9}, {
   3.9397917917726746`*^9, 
   3.9397918098884296`*^9}},ExpressionUUID->"aa89e898-13ea-094d-8957-\
80555901fb76"],

Cell["basis structures", "Text",
 CellChangeTimes->{{3.9397913321231747`*^9, 
  3.939791335593672*^9}},ExpressionUUID->"642cce45-bd5c-1940-9b2e-\
0b99426878a0"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"X", "[", 
    RowBox[{"{", 
     RowBox[{"q", ",", "qbar", ",", "q", ",", "qbar"}], "}"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", 
          RowBox[{
           FractionBox["1", "8"], " ", 
           RowBox[{"(", 
            RowBox[{"J3", "-", "J4"}], ")"}], " ", "Nc", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["Nc", "2"]}], ")"}]}]},
         {
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "8"]}], " ", 
           RowBox[{"(", 
            RowBox[{"J3", "-", "J4"}], ")"}], " ", "Nc", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["Nc", "2"]}], ")"}]}], "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "8"]}], " ", 
           RowBox[{"(", 
            RowBox[{"J3", "-", "J4"}], ")"}], " ", "Nc", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["Nc", "2"]}], ")"}]}]},
         {
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "8"]}], " ", 
           RowBox[{"(", 
            RowBox[{"J3", "-", "J4"}], ")"}], " ", "Nc", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["Nc", "2"]}], ")"}]}], "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"J3", "-", "J4"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               SuperscriptBox["Nc", "2"]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["Nc", "2"]}], ")"}]}], 
           RowBox[{"4", " ", 
            SuperscriptBox["Nc", "3"]}]]},
         {
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"J3", "-", "J4"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               SuperscriptBox["Nc", "2"]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["Nc", "2"]}], ")"}]}], 
           RowBox[{"4", " ", 
            SuperscriptBox["Nc", "3"]}]], 
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"J3", "-", "J4"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                SuperscriptBox["Nc", "2"]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["Nc", "2"]}], ")"}]}], 
            RowBox[{"4", " ", 
             SuperscriptBox["Nc", "4"]}]]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"J3", "-", "J4"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"2", "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["Nc", "2"]}], "+", 
              SuperscriptBox["Nc", "4"]}], ")"}]}], 
           RowBox[{"4", " ", 
            SuperscriptBox["Nc", "3"]}]]},
         {
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"J3", "-", "J4"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"2", "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["Nc", "2"]}], "+", 
              SuperscriptBox["Nc", "4"]}], ")"}]}], 
           RowBox[{"4", " ", 
            SuperscriptBox["Nc", "3"]}]], 
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"J3", "-", "J4"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"4", "-", 
               RowBox[{"5", " ", 
                SuperscriptBox["Nc", "2"]}], "+", 
               SuperscriptBox["Nc", "4"]}], ")"}]}], 
            RowBox[{"8", " ", 
             SuperscriptBox["Nc", "4"]}]]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", 
          FractionBox[
           RowBox[{"CF", " ", 
            RowBox[{"(", 
             RowBox[{"J3", "-", "J4"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["Nc", "2"]}], ")"}]}], 
           SuperscriptBox["Nc", "2"]]},
         {
          FractionBox[
           RowBox[{"CF", " ", 
            RowBox[{"(", 
             RowBox[{"J3", "-", "J4"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["Nc", "2"]}], ")"}]}], 
           SuperscriptBox["Nc", "2"]], 
          FractionBox[
           RowBox[{"CF", " ", 
            RowBox[{"(", 
             RowBox[{"J3", "-", "J4"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"4", "-", 
              RowBox[{"5", " ", 
               SuperscriptBox["Nc", "2"]}], "+", 
              SuperscriptBox["Nc", "4"]}], ")"}]}], 
           RowBox[{"4", " ", 
            SuperscriptBox["Nc", "3"]}]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"J12", "-", 
             RowBox[{"J12", " ", 
              SuperscriptBox["Nc", "2"]}]}], ")"}]}], "0"},
         {"0", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"3", " ", "J12", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["Nc", "2"]}], ")"}]}], 
            RowBox[{"16", " ", 
             SuperscriptBox["Nc", "2"]}]]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox[
           RowBox[{"J12", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               SuperscriptBox["Nc", "2"]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["Nc", "2"]}], ")"}]}], 
           RowBox[{"2", " ", 
            SuperscriptBox["Nc", "4"]}]], "0"},
         {"0", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"J12", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                SuperscriptBox["Nc", "2"]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["Nc", "2"]}], ")"}]}], 
            RowBox[{"8", " ", 
             SuperscriptBox["Nc", "6"]}]]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", 
           FractionBox[
            RowBox[{"J12", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "24"}], "+", 
               RowBox[{"34", " ", 
                SuperscriptBox["Nc", "2"]}], "-", 
               RowBox[{"11", " ", 
                SuperscriptBox["Nc", "4"]}], "+", 
               SuperscriptBox["Nc", "6"]}], ")"}]}], 
            RowBox[{"6", " ", 
             SuperscriptBox["Nc", "4"]}]]}], "0"},
         {"0", 
          FractionBox[
           RowBox[{"J12", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "24"}], "+", 
              RowBox[{"34", " ", 
               SuperscriptBox["Nc", "2"]}], "-", 
              RowBox[{"11", " ", 
               SuperscriptBox["Nc", "4"]}], "+", 
              SuperscriptBox["Nc", "6"]}], ")"}]}], 
           RowBox[{"24", " ", 
            SuperscriptBox["Nc", "6"]}]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox[
           RowBox[{"J12", " ", 
            RowBox[{"(", 
             RowBox[{"2", "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["Nc", "2"]}], "+", 
              SuperscriptBox["Nc", "4"]}], ")"}]}], 
           RowBox[{"2", " ", 
            SuperscriptBox["Nc", "2"]}]], "0"},
         {"0", 
          FractionBox[
           RowBox[{"J12", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              SuperscriptBox["Nc", "2"], "+", 
              SuperscriptBox["Nc", "4"]}], ")"}]}], 
           RowBox[{"8", " ", 
            SuperscriptBox["Nc", "4"]}]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"J12", "-", 
             RowBox[{"J12", " ", 
              SuperscriptBox["Nc", "2"]}]}], ")"}]}], "0"},
         {"0", 
          FractionBox[
           RowBox[{"J12", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["Nc", "2"]}], ")"}]}], 
           RowBox[{"8", " ", 
            SuperscriptBox["Nc", "2"]}]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"J12", " ", 
           SuperscriptBox["Nc", "2"]}], "0"},
         {"0", 
          RowBox[{
           FractionBox["1", "4"], " ", "J12", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["Nc", "2"]}], ")"}]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}], "}"}]}], ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.939791400092024*^9, 3.9397914090058613`*^9}, {
  3.939791856967127*^9, 
  3.9397918619308167`*^9}},ExpressionUUID->"7c3ac7c7-3cc1-1a4c-8959-\
e07f0cb68bf2"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"q", 
    OverscriptBox["Q", "_"]}], "->", 
   RowBox[{"q", 
    OverscriptBox["Q", "_"]}]}], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"ce7a4138-59b9-f64b-8232-520eb6d8e6e2"]], \
"Subsection",
 CellChangeTimes->{{3.9397916948251305`*^9, 3.9397917031884003`*^9}, {
  3.9397918848302765`*^9, 
  3.939791887036644*^9}},ExpressionUUID->"26b5f0ce-af11-8b4e-aa1f-\
7ae17d7abdb9"],

Cell["basis of color configurations", "Text",
 CellChangeTimes->{{3.939791010062071*^9, 
  3.939791033467331*^9}},ExpressionUUID->"45ebe0a1-8c36-884b-b666-\
42193204acc2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalC]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"q", ",", "Qbar", ",", "q", ",", "Qbar"}], "}"}], ",", "1"}], 
    "]"}], "=", 
   RowBox[{"\[ScriptCapitalC]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"q", ",", "qbar", ",", "q", ",", "qbar"}], "}"}], ",", "1"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalC]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"q", ",", "Qbar", ",", "q", ",", "Qbar"}], "}"}], ",", "2"}], 
    "]"}], "=", 
   RowBox[{"\[ScriptCapitalC]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"q", ",", "qbar", ",", "q", ",", "qbar"}], "}"}], ",", "2"}], 
    "]"}]}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9397910395499096`*^9, 3.9397910596511326`*^9}, {
  3.939791113049547*^9, 3.9397911568362713`*^9}, {3.939791740850807*^9, 
  3.93979177257683*^9}, {3.939791895150442*^9, 
  3.939791916733944*^9}},ExpressionUUID->"b8956645-2b15-d046-be62-\
5d6cbcea28e5"],

Cell["LO spin-summed \[OpenCurlyDoubleQuote]unintegrated\
\[CloseCurlyDoubleQuote] hard function", "Text",
 CellChangeTimes->{{3.939791229120226*^9, 
  3.9397912499709015`*^9}},ExpressionUUID->"5d25cf9d-ff87-d544-a242-\
888e7f9b74c4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalH]", "[", 
    RowBox[{"{", 
     RowBox[{"q", ",", "Qbar", ",", "q", ",", "Qbar"}], "}"}], "]"}], "=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"4", "\[Pi]", " ", "\[Alpha]h"}], ")"}], "2"], 
    RowBox[{"(", 
     FractionBox[
      RowBox[{"2", "-", 
       RowBox[{"2", "r"}], "+", 
       SuperscriptBox["r", "2"]}], 
      RowBox[{
       SuperscriptBox["Nc", "2"], " ", 
       SuperscriptBox["r", "2"]}]], ")"}], 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"2", 
         SuperscriptBox["CF", "2"]}], ",", 
        RowBox[{
         RowBox[{"-", "2"}], "CF"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], "CF"}], ",", "2"}], "}"}]}], "}"}]}]}], 
  ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{
  3.9397913203957977`*^9, {3.939791353603012*^9, 3.939791362908758*^9}, {
   3.9397917917726746`*^9, 3.9397918098884296`*^9}, 
   3.9397919553440647`*^9},ExpressionUUID->"1871fe6e-2464-2e4a-9988-\
7ee7780c3313"],

Cell["basis structures", "Text",
 CellChangeTimes->{{3.9397913321231747`*^9, 
  3.939791335593672*^9}},ExpressionUUID->"c58d88ae-9f10-c946-9336-\
8def5cef6a48"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"X", "[", 
    RowBox[{"{", 
     RowBox[{"q", ",", "Qbar", ",", "q", ",", "Qbar"}], "}"}], "]"}], "=", 
   RowBox[{"X", "[", 
    RowBox[{"{", 
     RowBox[{"q", ",", "qbar", ",", "q", ",", "qbar"}], "}"}], "]"}]}], 
  ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.939791400092024*^9, 3.9397914090058613`*^9}, {
  3.939791856967127*^9, 3.9397918619308167`*^9}, {3.9397919864387608`*^9, 
  3.939791991124161*^9}},ExpressionUUID->"e56b74d0-a9ab-cb43-885a-\
fc0ca6465b4c"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"q", 
    OverscriptBox["q", "_"]}], "->", 
   RowBox[{"Q", 
    OverscriptBox["Q", "_"]}]}], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"f6e73366-a369-2a4b-b19c-e1f4fccef414"]], \
"Subsection",
 CellChangeTimes->{{3.9397916948251305`*^9, 3.9397917031884003`*^9}, {
  3.939792004431999*^9, 
  3.939792005548603*^9}},ExpressionUUID->"b1039440-9a84-d141-bb1b-\
48f75ec85f0c"],

Cell["basis of color configurations", "Text",
 CellChangeTimes->{{3.939791010062071*^9, 
  3.939791033467331*^9}},ExpressionUUID->"f160ac94-3df9-6947-99d9-\
23f986571868"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalC]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"q", ",", "qbar", ",", "Q", ",", "Qbar"}], "}"}], ",", "1"}], 
    "]"}], "=", 
   RowBox[{"\[ScriptCapitalC]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"q", ",", "qbar", ",", "q", ",", "qbar"}], "}"}], ",", "1"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalC]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"q", ",", "qbar", ",", "Q", ",", "Qbar"}], "}"}], ",", "2"}], 
    "]"}], "=", 
   RowBox[{"\[ScriptCapitalC]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"q", ",", "qbar", ",", "q", ",", "qbar"}], "}"}], ",", "2"}], 
    "]"}]}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9397910395499096`*^9, 3.9397910596511326`*^9}, {
  3.939791113049547*^9, 3.9397911568362713`*^9}, {3.939791740850807*^9, 
  3.93979177257683*^9}, {3.939791895150442*^9, 3.939791916733944*^9}, {
  3.93979201326898*^9, 
  3.9397920160659122`*^9}},ExpressionUUID->"1f329505-9d9c-bc4b-a2cf-\
fef400a2f831"],

Cell["LO spin-summed \[OpenCurlyDoubleQuote]unintegrated\
\[CloseCurlyDoubleQuote] hard function", "Text",
 CellChangeTimes->{{3.939791229120226*^9, 
  3.9397912499709015`*^9}},ExpressionUUID->"e1014875-4991-f845-bd80-\
b0edd38774da"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalH]", "[", 
    RowBox[{"{", 
     RowBox[{"q", ",", "qbar", ",", "Q", ",", "Qbar"}], "}"}], "]"}], "=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"4", "\[Pi]", " ", "\[Alpha]h"}], ")"}], "2"], 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"2", "r"}], "+", 
      RowBox[{"2", 
       SuperscriptBox["r", "2"]}]}], ")"}], 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "2"}], "}"}]}], "}"}]}]}], ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{
  3.9397913203957977`*^9, {3.939791353603012*^9, 3.939791362908758*^9}, {
   3.9397917917726746`*^9, 3.9397918098884296`*^9}, 3.9397919553440647`*^9, {
   3.9397920264762936`*^9, 
   3.939792043234598*^9}},ExpressionUUID->"ff202c3e-fd8b-4b43-b379-\
b457f1b02be1"],

Cell["basis structures", "Text",
 CellChangeTimes->{{3.9397913321231747`*^9, 
  3.939791335593672*^9}},ExpressionUUID->"3dc64daa-46e7-b344-877b-\
9be5fe3547e1"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"X", "[", 
    RowBox[{"{", 
     RowBox[{"q", ",", "qbar", ",", "Q", ",", "Qbar"}], "}"}], "]"}], "=", 
   RowBox[{"X", "[", 
    RowBox[{"{", 
     RowBox[{"q", ",", "qbar", ",", "q", ",", "qbar"}], "}"}], "]"}]}], 
  ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.939791400092024*^9, 3.9397914090058613`*^9}, {
  3.939791856967127*^9, 3.9397918619308167`*^9}, {3.9397919864387608`*^9, 
  3.939791991124161*^9}, {3.939792029063715*^9, 
  3.9397920302876472`*^9}},ExpressionUUID->"7c1105d0-324d-c84c-b5f1-\
3c566f10c2d3"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"q", 
    OverscriptBox["q", "_"]}], "->", "gg"}], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"a5009925-0d02-f74f-987e-fb1c378b5bee"]], \
"Subsection",
 CellChangeTimes->{{3.9397916948251305`*^9, 3.9397917031884003`*^9}, {
  3.939792004431999*^9, 3.939792005548603*^9}, {3.939792089033285*^9, 
  3.93979209449979*^9}},ExpressionUUID->"855306bd-4ae5-4e45-b4f8-\
dd835c4e3c8d"],

Cell["basis of color configurations", "Text",
 CellChangeTimes->{{3.939791010062071*^9, 
  3.939791033467331*^9}},ExpressionUUID->"1c42c3f3-03df-824d-9bbf-\
a1c79fe36d6e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalC]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"q", ",", "qbar", ",", "g", ",", "g"}], "}"}], ",", "1"}], 
    "]"}], "=", 
   RowBox[{
    RowBox[{"\[CapitalDelta]", "[", 
     RowBox[{"a4", ",", "a3"}], "]"}], 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"a2", ",", "a1"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalC]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"q", ",", "qbar", ",", "g", ",", "g"}], "}"}], ",", "2"}], 
    "]"}], "=", 
   RowBox[{"I", " ", 
    RowBox[{"f", "[", 
     RowBox[{"a4", ",", "a3", ",", "a"}], "]"}], 
    RowBox[{"t", "[", 
     RowBox[{
      RowBox[{"{", "a", "}"}], ",", "a2", ",", "a1"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalC]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"q", ",", "qbar", ",", "g", ",", "g"}], "}"}], ",", "3"}], 
    "]"}], "=", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"a4", ",", "a3", ",", "a"}], "]"}], 
    RowBox[{"t", "[", 
     RowBox[{
      RowBox[{"{", "a", "}"}], ",", "a2", ",", "a1"}], "]"}]}]}], 
  ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9397910395499096`*^9, 3.9397910596511326`*^9}, {
  3.939791113049547*^9, 3.9397911568362713`*^9}, {3.939791740850807*^9, 
  3.93979177257683*^9}, {3.939791895150442*^9, 3.939791916733944*^9}, {
  3.93979201326898*^9, 3.9397920160659122`*^9}, {3.9397921054082127`*^9, 
  3.939792180590582*^9}},ExpressionUUID->"a23390a3-1a88-8e49-a10f-\
cddcb69ee331"],

Cell["LO spin-summed \[OpenCurlyDoubleQuote]unintegrated\
\[CloseCurlyDoubleQuote] hard function", "Text",
 CellChangeTimes->{{3.939791229120226*^9, 
  3.9397912499709015`*^9}},ExpressionUUID->"da5aadac-1703-1f41-9a5c-\
963c22b5866e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalH]", "[", 
    RowBox[{"{", 
     RowBox[{"q", ",", "qbar", ",", "g", ",", "g"}], "}"}], "]"}], "=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"4", "\[Pi]", " ", "\[Alpha]h"}], ")"}], "2"], 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         FractionBox["1", 
          SuperscriptBox["Nc", "2"]], 
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"2", "r"}]], "+", 
           FractionBox["1", 
            RowBox[{"2", 
             RowBox[{"(", 
              RowBox[{"1", "-", "r"}], ")"}]}]], "-", "1"}], ")"}]}], ",", 
        RowBox[{
         FractionBox["1", "Nc"], 
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"2", "r"}]], "-", 
           FractionBox["1", 
            RowBox[{"2", 
             RowBox[{"(", 
              RowBox[{"1", "-", "r"}], ")"}]}]], "+", 
           RowBox[{"2", "r"}], "-", "1"}], ")"}]}], ",", 
        RowBox[{
         FractionBox["1", "Nc"], 
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"2", "r"}]], "+", 
           FractionBox["1", 
            RowBox[{"2", 
             RowBox[{"(", 
              RowBox[{"1", "-", "r"}], ")"}]}]], "-", "1"}], ")"}]}]}], "}"}],
       ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         FractionBox["1", "Nc"], 
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"2", "r"}]], "-", 
           FractionBox["1", 
            RowBox[{"2", 
             RowBox[{"(", 
              RowBox[{"1", "-", "r"}], ")"}]}]], "+", 
           RowBox[{"2", "r"}], "-", "1"}], ")"}]}], ",", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"2", "r"}]], "+", 
         FractionBox["1", 
          RowBox[{"2", 
           RowBox[{"(", 
            RowBox[{"1", "-", "r"}], ")"}]}]], "+", 
         RowBox[{"4", "r", 
          RowBox[{"(", 
           RowBox[{"1", "-", "r"}], ")"}]}], "-", "3"}], ",", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"2", "r"}]], "-", 
         FractionBox["1", 
          RowBox[{"2", 
           RowBox[{"(", 
            RowBox[{"1", "-", "r"}], ")"}]}]], "+", 
         RowBox[{"2", "r"}], "-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         FractionBox["1", "Nc"], 
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"2", "r"}]], "+", 
           FractionBox["1", 
            RowBox[{"2", 
             RowBox[{"(", 
              RowBox[{"1", "-", "r"}], ")"}]}]], "-", "1"}], ")"}]}], ",", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"2", "r"}]], "-", 
         FractionBox["1", 
          RowBox[{"2", 
           RowBox[{"(", 
            RowBox[{"1", "-", "r"}], ")"}]}]], "+", 
         RowBox[{"2", "r"}], "-", "1"}], ",", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"2", "r"}]], "+", 
         FractionBox["1", 
          RowBox[{"2", 
           RowBox[{"(", 
            RowBox[{"1", "-", "r"}], ")"}]}]], "-", "1"}]}], "}"}]}], 
     "}"}]}]}], ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{
  3.9397926276747074`*^9, {3.939792829350296*^9, 
   3.9397928370262794`*^9}},ExpressionUUID->"711ad0ea-55f7-5e42-a805-\
8b3a90974566"],

Cell["basis structures", "Text",
 CellChangeTimes->{{3.9397913321231747`*^9, 
  3.939791335593672*^9}},ExpressionUUID->"f03e6302-5a23-6e43-a430-\
9eb870907d61"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"X", "[", 
    RowBox[{"{", 
     RowBox[{"q", ",", "qbar", ",", "g", ",", "g"}], "}"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"J3", "-", "J4"}], ")"}], " ", 
           SuperscriptBox["Nc", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["Nc", "2"]}], ")"}]}], "0"},
         {
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "4"]}], " ", 
           RowBox[{"(", 
            RowBox[{"J3", "-", "J4"}], ")"}], " ", 
           SuperscriptBox["Nc", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["Nc", "2"]}], ")"}]}], "0", "0"},
         {"0", "0", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "4"]}], " ", 
           RowBox[{"(", 
            RowBox[{"J3", "-", "J4"}], ")"}], " ", 
           SuperscriptBox["Nc", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["Nc", "2"]}], ")"}]}], "0"},
         {
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "4"]}], " ", 
           RowBox[{"(", 
            RowBox[{"J3", "-", "J4"}], ")"}], " ", 
           SuperscriptBox["Nc", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["Nc", "2"]}], ")"}]}], "0", "0"},
         {"0", "0", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"J3", "-", "J4"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               SuperscriptBox["Nc", "2"]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["Nc", "2"]}], ")"}]}], 
           RowBox[{"2", " ", 
            SuperscriptBox["Nc", "2"]}]], "0"},
         {
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"J3", "-", "J4"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               SuperscriptBox["Nc", "2"]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["Nc", "2"]}], ")"}]}], 
           RowBox[{"2", " ", 
            SuperscriptBox["Nc", "2"]}]], "0", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"J3", "-", "J4"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                SuperscriptBox["Nc", "2"]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["Nc", "2"]}], ")"}]}], 
            RowBox[{"2", " ", 
             SuperscriptBox["Nc", "3"]}]]}]},
         {"0", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"J3", "-", "J4"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                SuperscriptBox["Nc", "2"]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["Nc", "2"]}], ")"}]}], 
            RowBox[{"2", " ", 
             SuperscriptBox["Nc", "3"]}]]}], "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"J3", "-", "J4"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"2", "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["Nc", "2"]}], "+", 
              SuperscriptBox["Nc", "4"]}], ")"}]}], 
           RowBox[{"2", " ", 
            SuperscriptBox["Nc", "2"]}]], "0"},
         {
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"J3", "-", "J4"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"2", "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["Nc", "2"]}], "+", 
              SuperscriptBox["Nc", "4"]}], ")"}]}], 
           RowBox[{"2", " ", 
            SuperscriptBox["Nc", "2"]}]], "0", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"J3", "-", "J4"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"4", "-", 
               RowBox[{"5", " ", 
                SuperscriptBox["Nc", "2"]}], "+", 
               SuperscriptBox["Nc", "4"]}], ")"}]}], 
            RowBox[{"4", " ", 
             SuperscriptBox["Nc", "3"]}]]}]},
         {"0", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"J3", "-", "J4"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"4", "-", 
               RowBox[{"5", " ", 
                SuperscriptBox["Nc", "2"]}], "+", 
               SuperscriptBox["Nc", "4"]}], ")"}]}], 
            RowBox[{"4", " ", 
             SuperscriptBox["Nc", "3"]}]]}], "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", 
          FractionBox[
           RowBox[{"2", " ", "CF", " ", 
            RowBox[{"(", 
             RowBox[{"J3", "-", "J4"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["Nc", "2"]}], ")"}]}], "Nc"], "0"},
         {
          FractionBox[
           RowBox[{"2", " ", "CF", " ", 
            RowBox[{"(", 
             RowBox[{"J3", "-", "J4"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["Nc", "2"]}], ")"}]}], "Nc"], "0", 
          FractionBox[
           RowBox[{"CF", " ", 
            RowBox[{"(", 
             RowBox[{"J3", "-", "J4"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"4", "-", 
              RowBox[{"5", " ", 
               SuperscriptBox["Nc", "2"]}], "+", 
              SuperscriptBox["Nc", "4"]}], ")"}]}], 
           RowBox[{"2", " ", 
            SuperscriptBox["Nc", "2"]}]]},
         {"0", 
          FractionBox[
           RowBox[{"CF", " ", 
            RowBox[{"(", 
             RowBox[{"J3", "-", "J4"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"4", "-", 
              RowBox[{"5", " ", 
               SuperscriptBox["Nc", "2"]}], "+", 
              SuperscriptBox["Nc", "4"]}], ")"}]}], 
           RowBox[{"2", " ", 
            SuperscriptBox["Nc", "2"]}]], "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", 
           FractionBox[
            RowBox[{"J12", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["Nc", "2"]}], ")"}], "2"]}], 
            RowBox[{"4", " ", "Nc"}]]}], "0", "0"},
         {"0", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"3", " ", "J12", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["Nc", "2"]}], ")"}]}], 
            RowBox[{"8", " ", "Nc"}]]}], "0"},
         {"0", "0", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"3", " ", "J12", " ", 
             RowBox[{"(", 
              RowBox[{"4", "-", 
               RowBox[{"5", " ", 
                SuperscriptBox["Nc", "2"]}], "+", 
               SuperscriptBox["Nc", "4"]}], ")"}]}], 
            RowBox[{"8", " ", 
             SuperscriptBox["Nc", "3"]}]]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox[
           RowBox[{"J12", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"4", "-", 
               RowBox[{"5", " ", 
                SuperscriptBox["Nc", "2"]}], "+", 
               SuperscriptBox["Nc", "4"]}], ")"}], "2"]}], 
           RowBox[{"2", " ", 
            SuperscriptBox["Nc", "5"]}]], "0", "0"},
         {"0", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"J12", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                SuperscriptBox["Nc", "2"]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["Nc", "2"]}], ")"}]}], 
            RowBox[{"4", " ", 
             SuperscriptBox["Nc", "5"]}]]}], "0"},
         {"0", "0", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"J12", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                SuperscriptBox["Nc", "2"]}], ")"}], "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["Nc", "2"]}], ")"}]}], 
            RowBox[{"4", " ", 
             SuperscriptBox["Nc", "7"]}]]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", 
           FractionBox[
            RowBox[{"J12", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["Nc", "2"]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"24", "-", 
               RowBox[{"10", " ", 
                SuperscriptBox["Nc", "2"]}], "+", 
               SuperscriptBox["Nc", "4"]}], ")"}]}], 
            RowBox[{"6", " ", 
             SuperscriptBox["Nc", "5"]}]]}], "0", "0"},
         {"0", 
          FractionBox[
           RowBox[{"J12", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "24"}], "+", 
              RowBox[{"34", " ", 
               SuperscriptBox["Nc", "2"]}], "-", 
              RowBox[{"11", " ", 
               SuperscriptBox["Nc", "4"]}], "+", 
              SuperscriptBox["Nc", "6"]}], ")"}]}], 
           RowBox[{"12", " ", 
            SuperscriptBox["Nc", "5"]}]], "0"},
         {"0", "0", 
          FractionBox[
           RowBox[{"J12", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               SuperscriptBox["Nc", "2"]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"6", "-", 
              RowBox[{"7", " ", 
               SuperscriptBox["Nc", "2"]}], "+", 
              SuperscriptBox["Nc", "4"]}], ")"}]}], 
           RowBox[{"12", " ", 
            SuperscriptBox["Nc", "7"]}]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox[
           RowBox[{"J12", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              SuperscriptBox["Nc", "2"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["Nc", "2"]}], ")"}], "2"]}], 
           RowBox[{"2", " ", 
            SuperscriptBox["Nc", "3"]}]], "0", "0"},
         {"0", 
          FractionBox[
           RowBox[{"J12", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              SuperscriptBox["Nc", "2"], "+", 
              SuperscriptBox["Nc", "4"]}], ")"}]}], 
           RowBox[{"4", " ", 
            SuperscriptBox["Nc", "3"]}]], "0"},
         {"0", "0", 
          FractionBox[
           RowBox[{"J12", " ", 
            RowBox[{"(", 
             RowBox[{"8", "-", 
              RowBox[{"6", " ", 
               SuperscriptBox["Nc", "2"]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["Nc", "4"]}], "+", 
              SuperscriptBox["Nc", "6"]}], ")"}]}], 
           RowBox[{"4", " ", 
            SuperscriptBox["Nc", "5"]}]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", 
           FractionBox[
            RowBox[{"J12", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["Nc", "2"]}], ")"}], "2"]}], 
            RowBox[{"2", " ", "Nc"}]]}], "0", "0"},
         {"0", 
          FractionBox[
           RowBox[{"J12", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["Nc", "2"]}], ")"}]}], 
           RowBox[{"4", " ", "Nc"}]], "0"},
         {"0", "0", 
          FractionBox[
           RowBox[{"J12", " ", 
            RowBox[{"(", 
             RowBox[{"4", "-", 
              RowBox[{"5", " ", 
               SuperscriptBox["Nc", "2"]}], "+", 
              SuperscriptBox["Nc", "4"]}], ")"}]}], 
           RowBox[{"4", " ", 
            SuperscriptBox["Nc", "3"]}]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"J12", " ", "Nc", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["Nc", "2"]}], ")"}]}], "0", "0"},
         {"0", 
          RowBox[{
           FractionBox["1", "2"], " ", "J12", " ", "Nc", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["Nc", "2"]}], ")"}]}], "0"},
         {"0", "0", 
          FractionBox[
           RowBox[{"J12", " ", 
            RowBox[{"(", 
             RowBox[{"4", "-", 
              RowBox[{"5", " ", 
               SuperscriptBox["Nc", "2"]}], "+", 
              SuperscriptBox["Nc", "4"]}], ")"}]}], 
           RowBox[{"2", " ", "Nc"}]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}], "}"}]}], ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.939792695590044*^9, 
  3.939792701647743*^9}},ExpressionUUID->"2b78bcf0-17a6-6244-872f-\
1639056a6b90"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{"qg", "->", "qg"}], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"4fec07a8-f11e-8849-806a-7aef2afc92d7"]], \
"Subsection",
 CellChangeTimes->{{3.9397930458030415`*^9, 
  3.939793050441908*^9}},ExpressionUUID->"d8576c80-6818-c045-9b81-\
28ccdcf02173"],

Cell["basis of color configurations", "Text",
 CellChangeTimes->{{3.939791010062071*^9, 
  3.939791033467331*^9}},ExpressionUUID->"8c39c770-064c-ec4c-9eaf-\
597c787822bd"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalC]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"q", ",", "g", ",", "q", ",", "g"}], "}"}], ",", "1"}], "]"}], 
   "=", 
   RowBox[{
    RowBox[{"\[CapitalDelta]", "[", 
     RowBox[{"a4", ",", "a2"}], "]"}], 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"a3", ",", "a1"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalC]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"q", ",", "g", ",", "q", ",", "g"}], "}"}], ",", "2"}], "]"}], 
   "=", 
   RowBox[{"I", " ", 
    RowBox[{"f", "[", 
     RowBox[{"a4", ",", "a2", ",", "a"}], "]"}], 
    RowBox[{"t", "[", 
     RowBox[{
      RowBox[{"{", "a", "}"}], ",", "a3", ",", "a1"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalC]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"q", ",", "g", ",", "q", ",", "g"}], "}"}], ",", "3"}], "]"}], 
   "=", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"a4", ",", "a2", ",", "a"}], "]"}], 
    RowBox[{"t", "[", 
     RowBox[{
      RowBox[{"{", "a", "}"}], ",", "a3", ",", "a1"}], "]"}]}]}], 
  ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.939793078499895*^9, 
  3.939793128363817*^9}},ExpressionUUID->"2f13a76a-4dbe-9d4f-951e-\
7e9dd54987e4"],

Cell["LO spin-summed \[OpenCurlyDoubleQuote]unintegrated\
\[CloseCurlyDoubleQuote] hard function", "Text",
 CellChangeTimes->{{3.939791229120226*^9, 
  3.9397912499709015`*^9}},ExpressionUUID->"4951859e-7ae3-7140-8548-\
53f4c821fc2b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalH]", "[", 
    RowBox[{"{", 
     RowBox[{"q", ",", "g", ",", "q", ",", "g"}], "}"}], "]"}], "=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"4", "\[Pi]", " ", "\[Alpha]h"}], ")"}], "2"], 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         FractionBox["1", 
          RowBox[{"2", 
           SuperscriptBox["Nc", "2"]}]], 
         RowBox[{"(", 
          RowBox[{"1", "-", "r", "+", 
           FractionBox["1", 
            RowBox[{"1", "-", "r"}]]}], ")"}]}], ",", 
        RowBox[{
         FractionBox["1", "Nc"], 
         RowBox[{"(", 
          RowBox[{
           FractionBox["3", "2"], "-", 
           FractionBox["2", "r"], "-", 
           FractionBox["1", 
            RowBox[{"2", 
             RowBox[{"(", 
              RowBox[{"1", "-", "r"}], ")"}]}]], "-", 
           FractionBox["r", "2"]}], ")"}]}], ",", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"2", "Nc"}]], 
         RowBox[{"(", 
          RowBox[{"1", "-", "r", "+", 
           FractionBox["1", 
            RowBox[{"1", "-", "r"}]]}], ")"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         FractionBox["1", "Nc"], 
         RowBox[{"(", 
          RowBox[{
           FractionBox["3", "2"], "-", 
           FractionBox["2", "r"], "-", 
           FractionBox["1", 
            RowBox[{"2", 
             RowBox[{"(", 
              RowBox[{"1", "-", "r"}], ")"}]}]], "-", 
           FractionBox["r", "2"]}], ")"}]}], ",", 
        RowBox[{
         FractionBox["5", "2"], "-", 
         FractionBox["r", "2"], "+", 
         FractionBox["4", 
          SuperscriptBox["r", "2"]], "-", 
         FractionBox["4", "r"], "+", 
         FractionBox["1", 
          RowBox[{"2", 
           RowBox[{"(", 
            RowBox[{"1", "-", "r"}], ")"}]}]]}], ",", 
        RowBox[{
         FractionBox["3", "2"], "-", 
         FractionBox["2", "r"], "-", 
         FractionBox["1", 
          RowBox[{"2", 
           RowBox[{"(", 
            RowBox[{"1", "-", "r"}], ")"}]}]], "-", 
         FractionBox["r", "2"]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         FractionBox["1", 
          RowBox[{"2", "Nc"}]], 
         RowBox[{"(", 
          RowBox[{"1", "-", "r", "+", 
           FractionBox["1", 
            RowBox[{"1", "-", "r"}]]}], ")"}]}], ",", 
        RowBox[{
         FractionBox["3", "2"], "-", 
         FractionBox["2", "r"], "-", 
         FractionBox["1", 
          RowBox[{"2", 
           RowBox[{"(", 
            RowBox[{"1", "-", "r"}], ")"}]}]], "-", 
         FractionBox["r", "2"]}], ",", 
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"(", 
          RowBox[{"1", "-", "r", "+", 
           FractionBox["1", 
            RowBox[{"1", "-", "r"}]]}], ")"}]}]}], "}"}]}], "}"}]}]}], 
  ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{
  3.939793166047821*^9},ExpressionUUID->"f30d4fa5-5558-7648-a540-\
0d7191c93bb6"],

Cell["basis structures", "Text",
 CellChangeTimes->{{3.9397913321231747`*^9, 
  3.939791335593672*^9}},ExpressionUUID->"3b044c66-dd9b-ee4c-8631-\
5178416dde0c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"X", "[", 
    RowBox[{"{", 
     RowBox[{"q", ",", "g", ",", "q", ",", "g"}], "}"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "4"]}], " ", 
           RowBox[{"(", 
            RowBox[{"J3", "-", "J4"}], ")"}], " ", 
           SuperscriptBox["Nc", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["Nc", "2"]}], ")"}]}], "0"},
         {
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"J3", "-", "J4"}], ")"}], " ", 
           SuperscriptBox["Nc", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["Nc", "2"]}], ")"}]}], "0", "0"},
         {"0", "0", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"J3", "-", "J4"}], ")"}], " ", "Nc", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["Nc", "2"]}], ")"}]}], ")"}]}], 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "8"]}], " ", 
           RowBox[{"(", 
            RowBox[{"J3", "-", "J4"}], ")"}], " ", 
           SuperscriptBox["Nc", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["Nc", "2"]}], ")"}]}], 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "8"]}], " ", 
           RowBox[{"(", 
            RowBox[{"J3", "-", "J4"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"4", "-", 
             RowBox[{"5", " ", 
              SuperscriptBox["Nc", "2"]}], "+", 
             SuperscriptBox["Nc", "4"]}], ")"}]}]},
         {
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "8"]}], " ", 
           RowBox[{"(", 
            RowBox[{"J3", "-", "J4"}], ")"}], " ", 
           SuperscriptBox["Nc", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["Nc", "2"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"J3", "-", "J4"}], ")"}], " ", "Nc", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["Nc", "2"]}], ")"}]}], "0"},
         {
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "8"]}], " ", 
           RowBox[{"(", 
            RowBox[{"J3", "-", "J4"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"4", "-", 
             RowBox[{"5", " ", 
              SuperscriptBox["Nc", "2"]}], "+", 
             SuperscriptBox["Nc", "4"]}], ")"}]}], "0", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"4", "-", 
              RowBox[{"5", " ", 
               SuperscriptBox["Nc", "2"]}], "+", 
              SuperscriptBox["Nc", "4"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "J4"}], " ", 
               SuperscriptBox["Nc", "2"]}], "+", 
              RowBox[{"J3", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", 
                 SuperscriptBox["Nc", "2"]}], ")"}]}]}], ")"}]}], 
           RowBox[{"4", " ", 
            SuperscriptBox["Nc", "2"]}]], 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"J3", "-", "J4"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               SuperscriptBox["Nc", "2"]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["Nc", "2"]}], ")"}]}], 
           RowBox[{"4", " ", 
            SuperscriptBox["Nc", "2"]}]]},
         {
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"4", "-", 
              RowBox[{"5", " ", 
               SuperscriptBox["Nc", "2"]}], "+", 
              SuperscriptBox["Nc", "4"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "J4"}], " ", 
               SuperscriptBox["Nc", "2"]}], "+", 
              RowBox[{"J3", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", 
                 SuperscriptBox["Nc", "2"]}], ")"}]}]}], ")"}]}], 
           RowBox[{"4", " ", 
            SuperscriptBox["Nc", "2"]}]], 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"J3", " ", 
             RowBox[{"(", 
              RowBox[{"4", "-", 
               RowBox[{"5", " ", 
                SuperscriptBox["Nc", "2"]}], "+", 
               SuperscriptBox["Nc", "4"]}], ")"}]}], 
            RowBox[{"4", " ", "Nc"}]]}], 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"J3", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                SuperscriptBox["Nc", "2"]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["Nc", "2"]}], ")"}]}], 
            RowBox[{"4", " ", 
             SuperscriptBox["Nc", "3"]}]]}]},
         {
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"J3", "-", "J4"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               SuperscriptBox["Nc", "2"]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["Nc", "2"]}], ")"}]}], 
           RowBox[{"4", " ", 
            SuperscriptBox["Nc", "2"]}]], 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"J3", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                SuperscriptBox["Nc", "2"]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["Nc", "2"]}], ")"}]}], 
            RowBox[{"4", " ", 
             SuperscriptBox["Nc", "3"]}]]}], 
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"4", "-", 
               RowBox[{"5", " ", 
                SuperscriptBox["Nc", "2"]}], "+", 
               SuperscriptBox["Nc", "4"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", "J4"}], "+", 
               RowBox[{"J3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "12"}], "+", 
                  SuperscriptBox["Nc", "2"]}], ")"}]}]}], ")"}]}], 
            RowBox[{"4", " ", 
             SuperscriptBox["Nc", "3"]}]]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"J3", "-", "J4"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["Nc", "2"]}], ")"}]}], "Nc"], 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["Nc", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], " ", "J4", " ", 
               SuperscriptBox["Nc", "2"]}], "+", 
              RowBox[{"J3", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", 
                 SuperscriptBox["Nc", "2"]}], ")"}]}]}], ")"}]}], 
           RowBox[{"4", " ", 
            SuperscriptBox["Nc", "2"]}]], 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"J3", "-", "J4"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"4", "-", 
              RowBox[{"5", " ", 
               SuperscriptBox["Nc", "2"]}], "+", 
              SuperscriptBox["Nc", "4"]}], ")"}]}], 
           RowBox[{"4", " ", 
            SuperscriptBox["Nc", "2"]}]]},
         {
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["Nc", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], " ", "J4", " ", 
               SuperscriptBox["Nc", "2"]}], "+", 
              RowBox[{"J3", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", 
                 SuperscriptBox["Nc", "2"]}], ")"}]}]}], ")"}]}], 
           RowBox[{"4", " ", 
            SuperscriptBox["Nc", "2"]}]], 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["Nc", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"J3", "-", 
              RowBox[{"J4", " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", 
                 SuperscriptBox["Nc", "2"]}], ")"}]}]}], ")"}]}], 
           RowBox[{"8", " ", "Nc"}]], 
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"J3", "+", 
               RowBox[{"J4", " ", 
                SuperscriptBox["Nc", "2"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"4", "-", 
               RowBox[{"5", " ", 
                SuperscriptBox["Nc", "2"]}], "+", 
               SuperscriptBox["Nc", "4"]}], ")"}]}], 
            RowBox[{"8", " ", 
             SuperscriptBox["Nc", "3"]}]]}]},
         {
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"J3", "-", "J4"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"4", "-", 
              RowBox[{"5", " ", 
               SuperscriptBox["Nc", "2"]}], "+", 
              SuperscriptBox["Nc", "4"]}], ")"}]}], 
           RowBox[{"4", " ", 
            SuperscriptBox["Nc", "2"]}]], 
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"J3", "+", 
               RowBox[{"J4", " ", 
                SuperscriptBox["Nc", "2"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"4", "-", 
               RowBox[{"5", " ", 
                SuperscriptBox["Nc", "2"]}], "+", 
               SuperscriptBox["Nc", "4"]}], ")"}]}], 
            RowBox[{"8", " ", 
             SuperscriptBox["Nc", "3"]}]]}], 
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"4", "-", 
               RowBox[{"5", " ", 
                SuperscriptBox["Nc", "2"]}], "+", 
               SuperscriptBox["Nc", "4"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "J3"}], "+", 
               RowBox[{"J4", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  SuperscriptBox["Nc", "2"]}], ")"}]}]}], ")"}]}], 
            RowBox[{"8", " ", 
             SuperscriptBox["Nc", "3"]}]]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["Nc", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "CF", " ", "J4", " ", 
               SuperscriptBox["Nc", "2"]}], "+", 
              RowBox[{"CA", " ", "J3", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["Nc", "2"]}], ")"}]}]}], ")"}]}], 
           SuperscriptBox["Nc", "2"]], 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"CF", " ", "J3"}], "-", 
              RowBox[{"CA", " ", "J4"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["Nc", "2"]}], ")"}]}], "Nc"], "0"},
         {
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"CF", " ", "J3"}], "-", 
              RowBox[{"CA", " ", "J4"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["Nc", "2"]}], ")"}]}], "Nc"], 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["Nc", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "CF"}], " ", 
               RowBox[{"(", 
                RowBox[{"J3", "+", 
                 RowBox[{"2", " ", "J4"}]}], ")"}], " ", 
               SuperscriptBox["Nc", "2"]}], "+", 
              RowBox[{"CA", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "J3"}], "+", 
                 RowBox[{"J4", " ", 
                  SuperscriptBox["Nc", "2"]}]}], ")"}]}]}], ")"}]}], 
           RowBox[{"4", " ", 
            SuperscriptBox["Nc", "2"]}]], 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"CF", " ", "J3"}], "-", 
              RowBox[{"CA", " ", "J4"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"4", "-", 
              RowBox[{"5", " ", 
               SuperscriptBox["Nc", "2"]}], "+", 
              SuperscriptBox["Nc", "4"]}], ")"}]}], 
           RowBox[{"4", " ", 
            SuperscriptBox["Nc", "2"]}]]},
         {"0", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"CF", " ", "J3"}], "-", 
              RowBox[{"CA", " ", "J4"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"4", "-", 
              RowBox[{"5", " ", 
               SuperscriptBox["Nc", "2"]}], "+", 
              SuperscriptBox["Nc", "4"]}], ")"}]}], 
           RowBox[{"4", " ", 
            SuperscriptBox["Nc", "2"]}]], 
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"4", "-", 
               RowBox[{"5", " ", 
                SuperscriptBox["Nc", "2"]}], "+", 
               SuperscriptBox["Nc", "4"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"CF", " ", 
                RowBox[{"(", 
                 RowBox[{"J3", "+", 
                  RowBox[{"2", " ", "J4"}]}], ")"}], " ", 
                SuperscriptBox["Nc", "2"]}], "+", 
               RowBox[{"CA", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "J3"}], "-", 
                  RowBox[{"J4", " ", 
                   SuperscriptBox["Nc", "2"]}]}], ")"}]}]}], ")"}]}], 
            RowBox[{"4", " ", 
             SuperscriptBox["Nc", "4"]}]]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"J12", " ", 
           RowBox[{"(", 
            RowBox[{
             FractionBox["2", "Nc"], "-", 
             RowBox[{"2", " ", "Nc"}]}], ")"}]}], "0", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"J12", " ", 
             RowBox[{"(", 
              RowBox[{"4", "-", 
               RowBox[{"5", " ", 
                SuperscriptBox["Nc", "2"]}], "+", 
               SuperscriptBox["Nc", "4"]}], ")"}]}], 
            RowBox[{"4", " ", 
             SuperscriptBox["Nc", "2"]}]]}]},
         {"0", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"J12", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "12"}], "+", 
               RowBox[{"11", " ", 
                SuperscriptBox["Nc", "2"]}], "+", 
               SuperscriptBox["Nc", "4"]}], ")"}]}], 
            RowBox[{"16", " ", "Nc"}]]}], 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"J12", " ", 
             RowBox[{"(", 
              RowBox[{"4", "-", 
               RowBox[{"5", " ", 
                SuperscriptBox["Nc", "2"]}], "+", 
               SuperscriptBox["Nc", "4"]}], ")"}]}], 
            RowBox[{"16", " ", "Nc"}]]}]},
         {
          RowBox[{"-", 
           FractionBox[
            RowBox[{"J12", " ", 
             RowBox[{"(", 
              RowBox[{"4", "-", 
               RowBox[{"5", " ", 
                SuperscriptBox["Nc", "2"]}], "+", 
               SuperscriptBox["Nc", "4"]}], ")"}]}], 
            RowBox[{"4", " ", 
             SuperscriptBox["Nc", "2"]}]]}], 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"J12", " ", 
             RowBox[{"(", 
              RowBox[{"4", "-", 
               RowBox[{"5", " ", 
                SuperscriptBox["Nc", "2"]}], "+", 
               SuperscriptBox["Nc", "4"]}], ")"}]}], 
            RowBox[{"16", " ", "Nc"}]]}], 
          FractionBox[
           RowBox[{"J12", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "16"}], "+", 
              RowBox[{"16", " ", 
               SuperscriptBox["Nc", "2"]}], "+", 
              SuperscriptBox["Nc", "4"], "-", 
              SuperscriptBox["Nc", "6"]}], ")"}]}], 
           RowBox[{"16", " ", 
            SuperscriptBox["Nc", "3"]}]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", 
          FractionBox[
           RowBox[{"J12", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               SuperscriptBox["Nc", "2"]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["Nc", "2"]}], ")"}]}], 
           RowBox[{"2", " ", 
            SuperscriptBox["Nc", "4"]}]]},
         {"0", 
          FractionBox[
           RowBox[{"J12", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               SuperscriptBox["Nc", "2"]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["Nc", "2"]}], ")"}]}], 
           RowBox[{"8", " ", 
            SuperscriptBox["Nc", "3"]}]], 
          FractionBox[
           RowBox[{"J12", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               SuperscriptBox["Nc", "2"]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["Nc", "2"]}], ")"}]}], 
           RowBox[{"8", " ", 
            SuperscriptBox["Nc", "3"]}]]},
         {
          FractionBox[
           RowBox[{"J12", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               SuperscriptBox["Nc", "2"]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["Nc", "2"]}], ")"}]}], 
           RowBox[{"2", " ", 
            SuperscriptBox["Nc", "4"]}]], 
          FractionBox[
           RowBox[{"J12", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               SuperscriptBox["Nc", "2"]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["Nc", "2"]}], ")"}]}], 
           RowBox[{"8", " ", 
            SuperscriptBox["Nc", "3"]}]], 
          FractionBox[
           RowBox[{"J12", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               SuperscriptBox["Nc", "2"]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"12", "-", 
              RowBox[{"13", " ", 
               SuperscriptBox["Nc", "2"]}], "+", 
              SuperscriptBox["Nc", "4"]}], ")"}]}], 
           RowBox[{"8", " ", 
            SuperscriptBox["Nc", "5"]}]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"J12", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "12"}], "+", 
               RowBox[{"19", " ", 
                SuperscriptBox["Nc", "2"]}], "-", 
               RowBox[{"8", " ", 
                SuperscriptBox["Nc", "4"]}], "+", 
               SuperscriptBox["Nc", "6"]}], ")"}]}], 
            RowBox[{"6", " ", 
             SuperscriptBox["Nc", "4"]}]]}], "0"},
         {
          RowBox[{"-", 
           FractionBox[
            RowBox[{"J12", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "12"}], "+", 
               RowBox[{"19", " ", 
                SuperscriptBox["Nc", "2"]}], "-", 
               RowBox[{"8", " ", 
                SuperscriptBox["Nc", "4"]}], "+", 
               SuperscriptBox["Nc", "6"]}], ")"}]}], 
            RowBox[{"6", " ", 
             SuperscriptBox["Nc", "4"]}]]}], 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"J12", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "12"}], "+", 
               RowBox[{"19", " ", 
                SuperscriptBox["Nc", "2"]}], "-", 
               RowBox[{"8", " ", 
                SuperscriptBox["Nc", "4"]}], "+", 
               SuperscriptBox["Nc", "6"]}], ")"}]}], 
            RowBox[{"24", " ", 
             SuperscriptBox["Nc", "3"]}]]}], 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"J12", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                SuperscriptBox["Nc", "2"]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["Nc", "2"]}], "+", 
               SuperscriptBox["Nc", "4"]}], ")"}]}], 
            RowBox[{"24", " ", 
             SuperscriptBox["Nc", "5"]}]]}]},
         {"0", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"J12", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                SuperscriptBox["Nc", "2"]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["Nc", "2"]}], "+", 
               SuperscriptBox["Nc", "4"]}], ")"}]}], 
            RowBox[{"24", " ", 
             SuperscriptBox["Nc", "5"]}]]}], 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"J12", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                SuperscriptBox["Nc", "2"]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["Nc", "2"]}], "+", 
               SuperscriptBox["Nc", "4"]}], ")"}]}], 
            RowBox[{"24", " ", 
             SuperscriptBox["Nc", "5"]}]]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox[
           RowBox[{"2", " ", "J12", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["Nc", "2"]}], ")"}]}], "Nc"], "0", 
          FractionBox[
           RowBox[{"J12", " ", 
            RowBox[{"(", 
             RowBox[{"4", "-", 
              RowBox[{"5", " ", 
               SuperscriptBox["Nc", "2"]}], "+", 
              SuperscriptBox["Nc", "4"]}], ")"}]}], 
           RowBox[{"2", " ", 
            SuperscriptBox["Nc", "2"]}]]},
         {"0", 
          FractionBox[
           RowBox[{"J12", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["Nc", "2"]}], "+", 
              SuperscriptBox["Nc", "4"]}], ")"}]}], 
           RowBox[{"8", " ", "Nc"}]], 
          FractionBox[
           RowBox[{"J12", " ", 
            RowBox[{"(", 
             RowBox[{"4", "-", 
              RowBox[{"5", " ", 
               SuperscriptBox["Nc", "2"]}], "+", 
              SuperscriptBox["Nc", "4"]}], ")"}]}], 
           RowBox[{"8", " ", "Nc"}]]},
         {
          FractionBox[
           RowBox[{"J12", " ", 
            RowBox[{"(", 
             RowBox[{"4", "-", 
              RowBox[{"5", " ", 
               SuperscriptBox["Nc", "2"]}], "+", 
              SuperscriptBox["Nc", "4"]}], ")"}]}], 
           RowBox[{"2", " ", 
            SuperscriptBox["Nc", "2"]}]], 
          FractionBox[
           RowBox[{"J12", " ", 
            RowBox[{"(", 
             RowBox[{"4", "-", 
              RowBox[{"5", " ", 
               SuperscriptBox["Nc", "2"]}], "+", 
              SuperscriptBox["Nc", "4"]}], ")"}]}], 
           RowBox[{"8", " ", "Nc"}]], 
          FractionBox[
           RowBox[{"J12", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               SuperscriptBox["Nc", "2"]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["Nc", "2"]}], ")"}]}], 
           RowBox[{"8", " ", 
            SuperscriptBox["Nc", "3"]}]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"J12", "-", 
             RowBox[{"J12", " ", 
              SuperscriptBox["Nc", "2"]}]}], ")"}]}], "0"},
         {
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"J12", "-", 
             RowBox[{"J12", " ", 
              SuperscriptBox["Nc", "2"]}]}], ")"}]}], 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "8"]}], " ", "J12", " ", "Nc", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["Nc", "2"]}], ")"}]}], 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"J12", " ", 
             RowBox[{"(", 
              RowBox[{"4", "-", 
               RowBox[{"5", " ", 
                SuperscriptBox["Nc", "2"]}], "+", 
               SuperscriptBox["Nc", "4"]}], ")"}]}], 
            RowBox[{"8", " ", "Nc"}]]}]},
         {"0", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"J12", " ", 
             RowBox[{"(", 
              RowBox[{"4", "-", 
               RowBox[{"5", " ", 
                SuperscriptBox["Nc", "2"]}], "+", 
               SuperscriptBox["Nc", "4"]}], ")"}]}], 
            RowBox[{"8", " ", "Nc"}]]}], 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"J12", " ", 
             RowBox[{"(", 
              RowBox[{"4", "-", 
               RowBox[{"5", " ", 
                SuperscriptBox["Nc", "2"]}], "+", 
               SuperscriptBox["Nc", "4"]}], ")"}]}], 
            RowBox[{"8", " ", "Nc"}]]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"J12", " ", "Nc", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["Nc", "2"]}], ")"}]}], "0", "0"},
         {"0", 
          RowBox[{
           FractionBox["1", "2"], " ", "J12", " ", "Nc", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["Nc", "2"]}], ")"}]}], "0"},
         {"0", "0", 
          FractionBox[
           RowBox[{"J12", " ", 
            RowBox[{"(", 
             RowBox[{"4", "-", 
              RowBox[{"5", " ", 
               SuperscriptBox["Nc", "2"]}], "+", 
              SuperscriptBox["Nc", "4"]}], ")"}]}], 
           RowBox[{"2", " ", "Nc"}]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}], "}"}]}], ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.939793203061405*^9, 
  3.939793210199871*^9}},ExpressionUUID->"a7061342-cbc0-db4f-8ade-\
5592e78c0cad"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{"gq", "->", "qg"}], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"b536bfbe-fd3d-b748-9314-daefaafa0185"]], \
"Subsection",
 CellChangeTimes->{{3.9397930458030415`*^9, 3.939793050441908*^9}, {
  3.939793260571232*^9, 
  3.939793261078802*^9}},ExpressionUUID->"4e1755c3-3ec6-0048-b009-\
59bea21d3c8f"],

Cell["basis of color configurations", "Text",
 CellChangeTimes->{{3.939791010062071*^9, 
  3.939791033467331*^9}},ExpressionUUID->"f3ea30d1-2d9b-5746-9325-\
d236a05e449d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalC]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"g", ",", "q", ",", "q", ",", "g"}], "}"}], ",", "1"}], "]"}], 
   "=", 
   RowBox[{
    RowBox[{"\[Delta]", "[", 
     RowBox[{"a3", ",", "a2"}], "]"}], 
    RowBox[{"\[CapitalDelta]", "[", 
     RowBox[{"a4", ",", "a1"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalC]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"g", ",", "q", ",", "q", ",", "g"}], "}"}], ",", "2"}], "]"}], 
   "=", 
   RowBox[{"I", " ", 
    RowBox[{"f", "[", 
     RowBox[{"a4", ",", "a1", ",", "a"}], "]"}], 
    RowBox[{"t", "[", 
     RowBox[{
      RowBox[{"{", "a", "}"}], ",", "a3", ",", "a2"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalC]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"g", ",", "q", ",", "q", ",", "g"}], "}"}], ",", "3"}], "]"}], 
   "=", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"a4", ",", "a1", ",", "a"}], "]"}], 
    RowBox[{"t", "[", 
     RowBox[{
      RowBox[{"{", "a", "}"}], ",", "a3", ",", "a2"}], "]"}]}]}], 
  ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.939793272183056*^9, 
  3.9397933180681324`*^9}},ExpressionUUID->"f4af53ea-45cc-c34c-b4b4-\
71624f643060"],

Cell["LO spin-summed \[OpenCurlyDoubleQuote]unintegrated\
\[CloseCurlyDoubleQuote] hard function", "Text",
 CellChangeTimes->{{3.939791229120226*^9, 
  3.9397912499709015`*^9}},ExpressionUUID->"38553c63-3542-a946-aa38-\
20572b4a8437"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalH]", "[", 
    RowBox[{"{", 
     RowBox[{"g", ",", "q", ",", "q", ",", "g"}], "}"}], "]"}], "=", 
   RowBox[{
    RowBox[{"\[ScriptCapitalH]", "[", 
     RowBox[{"{", 
      RowBox[{"q", ",", "g", ",", "q", ",", "g"}], "}"}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{"r", "->", 
      RowBox[{"1", "-", "r"}]}], "}"}]}]}], ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.939793337514303*^9, 
  3.939793339097513*^9}},ExpressionUUID->"34445315-6e1b-7143-b39c-\
911a1e40fe7c"],

Cell["basis structures", "Text",
 CellChangeTimes->{{3.9397913321231747`*^9, 
  3.939791335593672*^9}},ExpressionUUID->"367a3eef-84ab-b840-b351-\
98e924d90da2"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"X", "[", 
    RowBox[{"{", 
     RowBox[{"g", ",", "q", ",", "q", ",", "g"}], "}"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"J3", "-", "J4"}], ")"}], " ", 
           SuperscriptBox["Nc", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["Nc", "2"]}], ")"}]}], "0"},
         {
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "4"]}], " ", 
           RowBox[{"(", 
            RowBox[{"J3", "-", "J4"}], ")"}], " ", 
           SuperscriptBox["Nc", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["Nc", "2"]}], ")"}]}], "0", "0"},
         {"0", "0", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{
           RowBox[{"(", 
            RowBox[{"J3", "-", "J4"}], ")"}], " ", "Nc", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["Nc", "2"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "8"], " ", 
           RowBox[{"(", 
            RowBox[{"J3", "-", "J4"}], ")"}], " ", 
           SuperscriptBox["Nc", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["Nc", "2"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "8"], " ", 
           RowBox[{"(", 
            RowBox[{"J3", "-", "J4"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"4", "-", 
             RowBox[{"5", " ", 
              SuperscriptBox["Nc", "2"]}], "+", 
             SuperscriptBox["Nc", "4"]}], ")"}]}]},
         {
          RowBox[{
           FractionBox["1", "8"], " ", 
           RowBox[{"(", 
            RowBox[{"J3", "-", "J4"}], ")"}], " ", 
           SuperscriptBox["Nc", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["Nc", "2"]}], ")"}]}], 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], " ", 
           RowBox[{"(", 
            RowBox[{"J3", "-", "J4"}], ")"}], " ", "Nc", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["Nc", "2"]}], ")"}]}], "0"},
         {
          RowBox[{
           FractionBox["1", "8"], " ", 
           RowBox[{"(", 
            RowBox[{"J3", "-", "J4"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"4", "-", 
             RowBox[{"5", " ", 
              SuperscriptBox["Nc", "2"]}], "+", 
             SuperscriptBox["Nc", "4"]}], ")"}]}], "0", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"4", "-", 
              RowBox[{"5", " ", 
               SuperscriptBox["Nc", "2"]}], "+", 
              SuperscriptBox["Nc", "4"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"J4", " ", 
               SuperscriptBox["Nc", "2"]}], "-", 
              RowBox[{"J3", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", 
                 SuperscriptBox["Nc", "2"]}], ")"}]}]}], ")"}]}], 
           RowBox[{"4", " ", 
            SuperscriptBox["Nc", "2"]}]], 
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"J3", "-", "J4"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                SuperscriptBox["Nc", "2"]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["Nc", "2"]}], ")"}]}], 
            RowBox[{"4", " ", 
             SuperscriptBox["Nc", "2"]}]]}]},
         {
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"4", "-", 
              RowBox[{"5", " ", 
               SuperscriptBox["Nc", "2"]}], "+", 
              SuperscriptBox["Nc", "4"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"J4", " ", 
               SuperscriptBox["Nc", "2"]}], "-", 
              RowBox[{"J3", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", 
                 SuperscriptBox["Nc", "2"]}], ")"}]}]}], ")"}]}], 
           RowBox[{"4", " ", 
            SuperscriptBox["Nc", "2"]}]], 
          FractionBox[
           RowBox[{"J3", " ", 
            RowBox[{"(", 
             RowBox[{"4", "-", 
              RowBox[{"5", " ", 
               SuperscriptBox["Nc", "2"]}], "+", 
              SuperscriptBox["Nc", "4"]}], ")"}]}], 
           RowBox[{"4", " ", "Nc"}]], 
          FractionBox[
           RowBox[{"J3", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               SuperscriptBox["Nc", "2"]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["Nc", "2"]}], ")"}]}], 
           RowBox[{"4", " ", 
            SuperscriptBox["Nc", "3"]}]]},
         {
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"J3", "-", "J4"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                SuperscriptBox["Nc", "2"]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["Nc", "2"]}], ")"}]}], 
            RowBox[{"4", " ", 
             SuperscriptBox["Nc", "2"]}]]}], 
          FractionBox[
           RowBox[{"J3", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               SuperscriptBox["Nc", "2"]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["Nc", "2"]}], ")"}]}], 
           RowBox[{"4", " ", 
            SuperscriptBox["Nc", "3"]}]], 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"4", "-", 
              RowBox[{"5", " ", 
               SuperscriptBox["Nc", "2"]}], "+", 
              SuperscriptBox["Nc", "4"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"8", " ", "J4"}], "+", 
              RowBox[{"J3", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "12"}], "+", 
                 SuperscriptBox["Nc", "2"]}], ")"}]}]}], ")"}]}], 
           RowBox[{"4", " ", 
            SuperscriptBox["Nc", "3"]}]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"J3", "-", "J4"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["Nc", "2"]}], ")"}]}], "Nc"]}], 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["Nc", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "J4", " ", 
               SuperscriptBox["Nc", "2"]}], "-", 
              RowBox[{"J3", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", 
                 SuperscriptBox["Nc", "2"]}], ")"}]}]}], ")"}]}], 
           RowBox[{"4", " ", 
            SuperscriptBox["Nc", "2"]}]], 
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"J3", "-", "J4"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"4", "-", 
               RowBox[{"5", " ", 
                SuperscriptBox["Nc", "2"]}], "+", 
               SuperscriptBox["Nc", "4"]}], ")"}]}], 
            RowBox[{"4", " ", 
             SuperscriptBox["Nc", "2"]}]]}]},
         {
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["Nc", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "J4", " ", 
               SuperscriptBox["Nc", "2"]}], "-", 
              RowBox[{"J3", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", 
                 SuperscriptBox["Nc", "2"]}], ")"}]}]}], ")"}]}], 
           RowBox[{"4", " ", 
            SuperscriptBox["Nc", "2"]}]], 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["Nc", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "J3"}], "+", 
              RowBox[{"J4", " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", 
                 SuperscriptBox["Nc", "2"]}], ")"}]}]}], ")"}]}], 
           RowBox[{"8", " ", "Nc"}]], 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"J3", "+", 
              RowBox[{"J4", " ", 
               SuperscriptBox["Nc", "2"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"4", "-", 
              RowBox[{"5", " ", 
               SuperscriptBox["Nc", "2"]}], "+", 
              SuperscriptBox["Nc", "4"]}], ")"}]}], 
           RowBox[{"8", " ", 
            SuperscriptBox["Nc", "3"]}]]},
         {
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"J3", "-", "J4"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"4", "-", 
               RowBox[{"5", " ", 
                SuperscriptBox["Nc", "2"]}], "+", 
               SuperscriptBox["Nc", "4"]}], ")"}]}], 
            RowBox[{"4", " ", 
             SuperscriptBox["Nc", "2"]}]]}], 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"J3", "+", 
              RowBox[{"J4", " ", 
               SuperscriptBox["Nc", "2"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"4", "-", 
              RowBox[{"5", " ", 
               SuperscriptBox["Nc", "2"]}], "+", 
              SuperscriptBox["Nc", "4"]}], ")"}]}], 
           RowBox[{"8", " ", 
            SuperscriptBox["Nc", "3"]}]], 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"4", "-", 
              RowBox[{"5", " ", 
               SuperscriptBox["Nc", "2"]}], "+", 
              SuperscriptBox["Nc", "4"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "J3"}], "+", 
              RowBox[{"J4", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", 
                 SuperscriptBox["Nc", "2"]}], ")"}]}]}], ")"}]}], 
           RowBox[{"8", " ", 
            SuperscriptBox["Nc", "3"]}]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["Nc", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "CF", " ", "J4", " ", 
               SuperscriptBox["Nc", "2"]}], "+", 
              RowBox[{"CA", " ", 
               RowBox[{"(", 
                RowBox[{"J3", "-", 
                 RowBox[{"J3", " ", 
                  SuperscriptBox["Nc", "2"]}]}], ")"}]}]}], ")"}]}], 
           SuperscriptBox["Nc", "2"]], 
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"CF", " ", "J3"}], "-", 
               RowBox[{"CA", " ", "J4"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["Nc", "2"]}], ")"}]}], "Nc"]}], "0"},
         {
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"CF", " ", "J3"}], "-", 
               RowBox[{"CA", " ", "J4"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["Nc", "2"]}], ")"}]}], "Nc"]}], 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["Nc", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"CF", " ", 
               RowBox[{"(", 
                RowBox[{"J3", "+", 
                 RowBox[{"2", " ", "J4"}]}], ")"}], " ", 
               SuperscriptBox["Nc", "2"]}], "+", 
              RowBox[{"CA", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "J3"}], "-", 
                 RowBox[{"J4", " ", 
                  SuperscriptBox["Nc", "2"]}]}], ")"}]}]}], ")"}]}], 
           RowBox[{"4", " ", 
            SuperscriptBox["Nc", "2"]}]], 
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"CF", " ", "J3"}], "-", 
               RowBox[{"CA", " ", "J4"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"4", "-", 
               RowBox[{"5", " ", 
                SuperscriptBox["Nc", "2"]}], "+", 
               SuperscriptBox["Nc", "4"]}], ")"}]}], 
            RowBox[{"4", " ", 
             SuperscriptBox["Nc", "2"]}]]}]},
         {"0", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"CF", " ", "J3"}], "-", 
               RowBox[{"CA", " ", "J4"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"4", "-", 
               RowBox[{"5", " ", 
                SuperscriptBox["Nc", "2"]}], "+", 
               SuperscriptBox["Nc", "4"]}], ")"}]}], 
            RowBox[{"4", " ", 
             SuperscriptBox["Nc", "2"]}]]}], 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"4", "-", 
              RowBox[{"5", " ", 
               SuperscriptBox["Nc", "2"]}], "+", 
              SuperscriptBox["Nc", "4"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"CF", " ", 
               RowBox[{"(", 
                RowBox[{"J3", "+", 
                 RowBox[{"2", " ", "J4"}]}], ")"}], " ", 
               SuperscriptBox["Nc", "2"]}], "+", 
              RowBox[{"CA", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "J3"}], "-", 
                 RowBox[{"J4", " ", 
                  SuperscriptBox["Nc", "2"]}]}], ")"}]}]}], ")"}]}], 
           RowBox[{"4", " ", 
            SuperscriptBox["Nc", "4"]}]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"J12", " ", 
           RowBox[{"(", 
            RowBox[{
             FractionBox["2", "Nc"], "-", 
             RowBox[{"2", " ", "Nc"}]}], ")"}]}], "0", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"J12", " ", 
             RowBox[{"(", 
              RowBox[{"4", "-", 
               RowBox[{"5", " ", 
                SuperscriptBox["Nc", "2"]}], "+", 
               SuperscriptBox["Nc", "4"]}], ")"}]}], 
            RowBox[{"4", " ", 
             SuperscriptBox["Nc", "2"]}]]}]},
         {"0", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"J12", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "12"}], "+", 
               RowBox[{"11", " ", 
                SuperscriptBox["Nc", "2"]}], "+", 
               SuperscriptBox["Nc", "4"]}], ")"}]}], 
            RowBox[{"16", " ", "Nc"}]]}], 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"J12", " ", 
             RowBox[{"(", 
              RowBox[{"4", "-", 
               RowBox[{"5", " ", 
                SuperscriptBox["Nc", "2"]}], "+", 
               SuperscriptBox["Nc", "4"]}], ")"}]}], 
            RowBox[{"16", " ", "Nc"}]]}]},
         {
          RowBox[{"-", 
           FractionBox[
            RowBox[{"J12", " ", 
             RowBox[{"(", 
              RowBox[{"4", "-", 
               RowBox[{"5", " ", 
                SuperscriptBox["Nc", "2"]}], "+", 
               SuperscriptBox["Nc", "4"]}], ")"}]}], 
            RowBox[{"4", " ", 
             SuperscriptBox["Nc", "2"]}]]}], 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"J12", " ", 
             RowBox[{"(", 
              RowBox[{"4", "-", 
               RowBox[{"5", " ", 
                SuperscriptBox["Nc", "2"]}], "+", 
               SuperscriptBox["Nc", "4"]}], ")"}]}], 
            RowBox[{"16", " ", "Nc"}]]}], 
          FractionBox[
           RowBox[{"J12", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "16"}], "+", 
              RowBox[{"16", " ", 
               SuperscriptBox["Nc", "2"]}], "+", 
              SuperscriptBox["Nc", "4"], "-", 
              SuperscriptBox["Nc", "6"]}], ")"}]}], 
           RowBox[{"16", " ", 
            SuperscriptBox["Nc", "3"]}]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", 
          FractionBox[
           RowBox[{"J12", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               SuperscriptBox["Nc", "2"]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["Nc", "2"]}], ")"}]}], 
           RowBox[{"2", " ", 
            SuperscriptBox["Nc", "4"]}]]},
         {"0", 
          FractionBox[
           RowBox[{"J12", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               SuperscriptBox["Nc", "2"]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["Nc", "2"]}], ")"}]}], 
           RowBox[{"8", " ", 
            SuperscriptBox["Nc", "3"]}]], 
          FractionBox[
           RowBox[{"J12", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               SuperscriptBox["Nc", "2"]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["Nc", "2"]}], ")"}]}], 
           RowBox[{"8", " ", 
            SuperscriptBox["Nc", "3"]}]]},
         {
          FractionBox[
           RowBox[{"J12", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               SuperscriptBox["Nc", "2"]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["Nc", "2"]}], ")"}]}], 
           RowBox[{"2", " ", 
            SuperscriptBox["Nc", "4"]}]], 
          FractionBox[
           RowBox[{"J12", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               SuperscriptBox["Nc", "2"]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["Nc", "2"]}], ")"}]}], 
           RowBox[{"8", " ", 
            SuperscriptBox["Nc", "3"]}]], 
          FractionBox[
           RowBox[{"J12", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               SuperscriptBox["Nc", "2"]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"12", "-", 
              RowBox[{"13", " ", 
               SuperscriptBox["Nc", "2"]}], "+", 
              SuperscriptBox["Nc", "4"]}], ")"}]}], 
           RowBox[{"8", " ", 
            SuperscriptBox["Nc", "5"]}]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"J12", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "12"}], "+", 
               RowBox[{"19", " ", 
                SuperscriptBox["Nc", "2"]}], "-", 
               RowBox[{"8", " ", 
                SuperscriptBox["Nc", "4"]}], "+", 
               SuperscriptBox["Nc", "6"]}], ")"}]}], 
            RowBox[{"6", " ", 
             SuperscriptBox["Nc", "4"]}]]}], "0"},
         {
          RowBox[{"-", 
           FractionBox[
            RowBox[{"J12", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "12"}], "+", 
               RowBox[{"19", " ", 
                SuperscriptBox["Nc", "2"]}], "-", 
               RowBox[{"8", " ", 
                SuperscriptBox["Nc", "4"]}], "+", 
               SuperscriptBox["Nc", "6"]}], ")"}]}], 
            RowBox[{"6", " ", 
             SuperscriptBox["Nc", "4"]}]]}], 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"J12", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "12"}], "+", 
               RowBox[{"19", " ", 
                SuperscriptBox["Nc", "2"]}], "-", 
               RowBox[{"8", " ", 
                SuperscriptBox["Nc", "4"]}], "+", 
               SuperscriptBox["Nc", "6"]}], ")"}]}], 
            RowBox[{"24", " ", 
             SuperscriptBox["Nc", "3"]}]]}], 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"J12", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                SuperscriptBox["Nc", "2"]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["Nc", "2"]}], "+", 
               SuperscriptBox["Nc", "4"]}], ")"}]}], 
            RowBox[{"24", " ", 
             SuperscriptBox["Nc", "5"]}]]}]},
         {"0", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"J12", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                SuperscriptBox["Nc", "2"]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["Nc", "2"]}], "+", 
               SuperscriptBox["Nc", "4"]}], ")"}]}], 
            RowBox[{"24", " ", 
             SuperscriptBox["Nc", "5"]}]]}], 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"J12", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                SuperscriptBox["Nc", "2"]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["Nc", "2"]}], "+", 
               SuperscriptBox["Nc", "4"]}], ")"}]}], 
            RowBox[{"24", " ", 
             SuperscriptBox["Nc", "5"]}]]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox[
           RowBox[{"2", " ", "J12", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["Nc", "2"]}], ")"}]}], "Nc"], "0", 
          FractionBox[
           RowBox[{"J12", " ", 
            RowBox[{"(", 
             RowBox[{"4", "-", 
              RowBox[{"5", " ", 
               SuperscriptBox["Nc", "2"]}], "+", 
              SuperscriptBox["Nc", "4"]}], ")"}]}], 
           RowBox[{"2", " ", 
            SuperscriptBox["Nc", "2"]}]]},
         {"0", 
          FractionBox[
           RowBox[{"J12", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["Nc", "2"]}], "+", 
              SuperscriptBox["Nc", "4"]}], ")"}]}], 
           RowBox[{"8", " ", "Nc"}]], 
          FractionBox[
           RowBox[{"J12", " ", 
            RowBox[{"(", 
             RowBox[{"4", "-", 
              RowBox[{"5", " ", 
               SuperscriptBox["Nc", "2"]}], "+", 
              SuperscriptBox["Nc", "4"]}], ")"}]}], 
           RowBox[{"8", " ", "Nc"}]]},
         {
          FractionBox[
           RowBox[{"J12", " ", 
            RowBox[{"(", 
             RowBox[{"4", "-", 
              RowBox[{"5", " ", 
               SuperscriptBox["Nc", "2"]}], "+", 
              SuperscriptBox["Nc", "4"]}], ")"}]}], 
           RowBox[{"2", " ", 
            SuperscriptBox["Nc", "2"]}]], 
          FractionBox[
           RowBox[{"J12", " ", 
            RowBox[{"(", 
             RowBox[{"4", "-", 
              RowBox[{"5", " ", 
               SuperscriptBox["Nc", "2"]}], "+", 
              SuperscriptBox["Nc", "4"]}], ")"}]}], 
           RowBox[{"8", " ", "Nc"}]], 
          FractionBox[
           RowBox[{"J12", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               SuperscriptBox["Nc", "2"]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["Nc", "2"]}], ")"}]}], 
           RowBox[{"8", " ", 
            SuperscriptBox["Nc", "3"]}]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"J12", "-", 
             RowBox[{"J12", " ", 
              SuperscriptBox["Nc", "2"]}]}], ")"}]}], "0"},
         {
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"J12", "-", 
             RowBox[{"J12", " ", 
              SuperscriptBox["Nc", "2"]}]}], ")"}]}], 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "8"]}], " ", "J12", " ", "Nc", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["Nc", "2"]}], ")"}]}], 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"J12", " ", 
             RowBox[{"(", 
              RowBox[{"4", "-", 
               RowBox[{"5", " ", 
                SuperscriptBox["Nc", "2"]}], "+", 
               SuperscriptBox["Nc", "4"]}], ")"}]}], 
            RowBox[{"8", " ", "Nc"}]]}]},
         {"0", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"J12", " ", 
             RowBox[{"(", 
              RowBox[{"4", "-", 
               RowBox[{"5", " ", 
                SuperscriptBox["Nc", "2"]}], "+", 
               SuperscriptBox["Nc", "4"]}], ")"}]}], 
            RowBox[{"8", " ", "Nc"}]]}], 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"J12", " ", 
             RowBox[{"(", 
              RowBox[{"4", "-", 
               RowBox[{"5", " ", 
                SuperscriptBox["Nc", "2"]}], "+", 
               SuperscriptBox["Nc", "4"]}], ")"}]}], 
            RowBox[{"8", " ", "Nc"}]]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"J12", " ", "Nc", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["Nc", "2"]}], ")"}]}], "0", "0"},
         {"0", 
          RowBox[{
           FractionBox["1", "2"], " ", "J12", " ", "Nc", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["Nc", "2"]}], ")"}]}], "0"},
         {"0", "0", 
          FractionBox[
           RowBox[{"J12", " ", 
            RowBox[{"(", 
             RowBox[{"4", "-", 
              RowBox[{"5", " ", 
               SuperscriptBox["Nc", "2"]}], "+", 
              SuperscriptBox["Nc", "4"]}], ")"}]}], 
           RowBox[{"2", " ", "Nc"}]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}], "}"}]}], ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.939793367420101*^9, 
  3.9397933744661903`*^9}},ExpressionUUID->"f4731f41-bb17-3644-b3d4-\
c764252335f6"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{"gg", "->", 
   RowBox[{"q", 
    OverscriptBox["q", "_"]}]}], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"3ec54fee-595f-e544-b147-e3bb4aa49321"]], \
"Subsection",
 CellChangeTimes->{{3.9397916948251305`*^9, 3.9397917031884003`*^9}, {
  3.939792004431999*^9, 3.939792005548603*^9}, {3.939792089033285*^9, 
  3.93979209449979*^9}, {3.93979271398514*^9, 
  3.9397927172065372`*^9}},ExpressionUUID->"7823cae6-c9fb-0149-a747-\
398085849e9a"],

Cell["basis of color configurations", "Text",
 CellChangeTimes->{{3.939791010062071*^9, 
  3.939791033467331*^9}},ExpressionUUID->"947fa0ec-8b08-2948-9d7b-\
0882dc3cb9e7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalC]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"g", ",", "g", ",", "q", ",", "qbar"}], "}"}], ",", "1"}], 
    "]"}], "=", 
   RowBox[{
    RowBox[{"\[CapitalDelta]", "[", 
     RowBox[{"a1", ",", "a2"}], "]"}], 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"a3", ",", "a4"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalC]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"g", ",", "g", ",", "q", ",", "qbar"}], "}"}], ",", "2"}], 
    "]"}], "=", 
   RowBox[{"I", " ", 
    RowBox[{"f", "[", 
     RowBox[{"a1", ",", "a2", ",", "a"}], "]"}], 
    RowBox[{"t", "[", 
     RowBox[{
      RowBox[{"{", "a", "}"}], ",", "a3", ",", "a4"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalC]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"g", ",", "g", ",", "q", ",", "qbar"}], "}"}], ",", "3"}], 
    "]"}], "=", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"a1", ",", "a2", ",", "a"}], "]"}], 
    RowBox[{"t", "[", 
     RowBox[{
      RowBox[{"{", "a", "}"}], ",", "a3", ",", "a4"}], "]"}]}]}], 
  ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.927128464706673*^9, 3.92712853390292*^9}, {
  3.927128565525055*^9, 3.927128567387129*^9}, {3.927128607498514*^9, 
  3.927128617052759*^9}, {3.927128937202427*^9, 3.927128939222948*^9}, {
  3.928379620318863*^9, 3.928379684322647*^9}, {3.928380170033657*^9, 
  3.9283801718431644`*^9}, {3.9283803399546776`*^9, 3.928380347564604*^9}, {
  3.939792756973566*^9, 
  3.939792804157816*^9}},ExpressionUUID->"db727715-f4a4-0649-969a-\
ceb136d3d6e0"],

Cell["LO spin-summed \[OpenCurlyDoubleQuote]unintegrated\
\[CloseCurlyDoubleQuote] hard function", "Text",
 CellChangeTimes->{{3.939791229120226*^9, 
  3.9397912499709015`*^9}},ExpressionUUID->"b5737a3c-4f1e-c344-8899-\
24ec0259de0a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalH]", "[", 
    RowBox[{"{", 
     RowBox[{"g", ",", "g", ",", "q", ",", "qbar"}], "}"}], "]"}], "=", 
   RowBox[{"\[ScriptCapitalH]", "[", 
    RowBox[{"{", 
     RowBox[{"q", ",", "qbar", ",", "g", ",", "g"}], "}"}], "]"}]}], 
  ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{
  3.9397926276747074`*^9, {3.9397928170320244`*^9, 
   3.939792843794861*^9}},ExpressionUUID->"12ec779f-35c3-414c-bb1a-\
732b65243a40"],

Cell["basis structures", "Text",
 CellChangeTimes->{{3.9397913321231747`*^9, 
  3.939791335593672*^9}},ExpressionUUID->"a4c7080d-fcb7-8f4a-bc22-\
0961c8ed27d2"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"X", "[", 
    RowBox[{"{", 
     RowBox[{"g", ",", "g", ",", "q", ",", "qbar"}], "}"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"J3", "-", "J4"}], ")"}], " ", 
           SuperscriptBox["Nc", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["Nc", "2"]}], ")"}]}], "0"},
         {
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "4"]}], " ", 
           RowBox[{"(", 
            RowBox[{"J3", "-", "J4"}], ")"}], " ", 
           SuperscriptBox["Nc", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["Nc", "2"]}], ")"}]}], "0", "0"},
         {"0", "0", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {"0", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "4"]}], " ", 
          RowBox[{"(", 
           RowBox[{"J3", "-", "J4"}], ")"}], " ", 
          SuperscriptBox["Nc", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["Nc", "2"]}], ")"}]}], "0"},
        {
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "4"]}], " ", 
          RowBox[{"(", 
           RowBox[{"J3", "-", "J4"}], ")"}], " ", 
          SuperscriptBox["Nc", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["Nc", "2"]}], ")"}]}], "0", "0"},
        {"0", "0", "0"}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}], ",", "\[IndentingNewLine]", 
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {"0", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"J3", "-", "J4"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"4", "-", 
            RowBox[{"5", " ", 
             SuperscriptBox["Nc", "2"]}], "+", 
            SuperscriptBox["Nc", "4"]}], ")"}]}], "0"},
        {
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"J3", "-", "J4"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"4", "-", 
            RowBox[{"5", " ", 
             SuperscriptBox["Nc", "2"]}], "+", 
            SuperscriptBox["Nc", "4"]}], ")"}]}], "0", "0"},
        {"0", "0", "0"}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}], ",", 
     TagBox[
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"0", 
           RowBox[{
            FractionBox["3", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"J3", "-", "J4"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["Nc", "2"]}], ")"}]}], "0"},
          {
           RowBox[{
            FractionBox["3", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"J3", "-", "J4"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["Nc", "2"]}], ")"}]}], "0", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"J3", "-", "J4"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"4", "-", 
               RowBox[{"5", " ", 
                SuperscriptBox["Nc", "2"]}], "+", 
               SuperscriptBox["Nc", "4"]}], ")"}]}], 
            RowBox[{"4", " ", "Nc"}]]},
          {"0", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"J3", "-", "J4"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"4", "-", 
               RowBox[{"5", " ", 
                SuperscriptBox["Nc", "2"]}], "+", 
               SuperscriptBox["Nc", "4"]}], ")"}]}], 
            RowBox[{"4", " ", "Nc"}]], "0"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", 
          FractionBox[
           RowBox[{"2", " ", "CA", " ", 
            RowBox[{"(", 
             RowBox[{"J3", "-", "J4"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["Nc", "2"]}], ")"}]}], "Nc"], "0"},
         {
          FractionBox[
           RowBox[{"2", " ", "CA", " ", 
            RowBox[{"(", 
             RowBox[{"J3", "-", "J4"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["Nc", "2"]}], ")"}]}], "Nc"], "0", 
          FractionBox[
           RowBox[{"CA", " ", 
            RowBox[{"(", 
             RowBox[{"J3", "-", "J4"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"4", "-", 
              RowBox[{"5", " ", 
               SuperscriptBox["Nc", "2"]}], "+", 
              SuperscriptBox["Nc", "4"]}], ")"}]}], 
           RowBox[{"2", " ", 
            SuperscriptBox["Nc", "2"]}]]},
         {"0", 
          FractionBox[
           RowBox[{"CA", " ", 
            RowBox[{"(", 
             RowBox[{"J3", "-", "J4"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"4", "-", 
              RowBox[{"5", " ", 
               SuperscriptBox["Nc", "2"]}], "+", 
              SuperscriptBox["Nc", "4"]}], ")"}]}], 
           RowBox[{"2", " ", 
            SuperscriptBox["Nc", "2"]}]], "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", "\[IndentingNewLine]", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], " ", "J12", " ", "Nc", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["Nc", "2"]}], ")"}]}], "0", "0"},
         {"0", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"J12", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "24"}], "+", 
               RowBox[{"23", " ", 
                SuperscriptBox["Nc", "2"]}], "+", 
               SuperscriptBox["Nc", "4"]}], ")"}]}], 
            RowBox[{"8", " ", "Nc"}]]}], "0"},
         {"0", "0", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"J12", " ", 
             RowBox[{"(", 
              RowBox[{"4", "-", 
               RowBox[{"5", " ", 
                SuperscriptBox["Nc", "2"]}], "+", 
               SuperscriptBox["Nc", "4"]}], ")"}]}], 
            RowBox[{"8", " ", "Nc"}]]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox[
           RowBox[{"J12", " ", 
            RowBox[{"(", 
             RowBox[{"4", "-", 
              RowBox[{"5", " ", 
               SuperscriptBox["Nc", "2"]}], "+", 
              SuperscriptBox["Nc", "4"]}], ")"}]}], "Nc"], "0", "0"},
         {"0", 
          FractionBox[
           RowBox[{"J12", " ", 
            RowBox[{"(", 
             RowBox[{"4", "-", 
              RowBox[{"5", " ", 
               SuperscriptBox["Nc", "2"]}], "+", 
              SuperscriptBox["Nc", "4"]}], ")"}]}], 
           RowBox[{"4", " ", "Nc"}]], "0"},
         {"0", "0", 
          FractionBox[
           RowBox[{"J12", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "48"}], "+", 
              RowBox[{"64", " ", 
               SuperscriptBox["Nc", "2"]}], "-", 
              RowBox[{"17", " ", 
               SuperscriptBox["Nc", "4"]}], "+", 
              SuperscriptBox["Nc", "6"]}], ")"}]}], 
           RowBox[{"4", " ", 
            SuperscriptBox["Nc", "3"]}]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", 
           FractionBox[
            RowBox[{"J12", " ", 
             RowBox[{"(", 
              RowBox[{"4", "-", 
               RowBox[{"5", " ", 
                SuperscriptBox["Nc", "2"]}], "+", 
               SuperscriptBox["Nc", "4"]}], ")"}]}], 
            RowBox[{"3", " ", "Nc"}]]}], "0", "0"},
         {"0", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"J12", " ", 
             RowBox[{"(", 
              RowBox[{"4", "-", 
               RowBox[{"5", " ", 
                SuperscriptBox["Nc", "2"]}], "+", 
               SuperscriptBox["Nc", "4"]}], ")"}]}], 
            RowBox[{"12", " ", "Nc"}]]}], "0"},
         {"0", "0", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"J12", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                SuperscriptBox["Nc", "2"]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["Nc", "2"]}], ")"}]}], 
            RowBox[{"12", " ", 
             SuperscriptBox["Nc", "3"]}]]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"3", " ", "J12", " ", "Nc", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["Nc", "2"]}], ")"}]}], "0", "0"},
         {"0", 
          RowBox[{
           FractionBox["1", "4"], " ", "J12", " ", "Nc", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["Nc", "2"]}], ")"}]}], "0"},
         {"0", "0", 
          FractionBox[
           RowBox[{"J12", " ", 
            RowBox[{"(", 
             RowBox[{"4", "-", 
              RowBox[{"5", " ", 
               SuperscriptBox["Nc", "2"]}], "+", 
              SuperscriptBox["Nc", "4"]}], ")"}]}], 
           RowBox[{"4", " ", "Nc"}]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{
           RowBox[{"-", "J12"}], " ", "Nc", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["Nc", "2"]}], ")"}]}], "0", "0"},
         {"0", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "4"]}], " ", "J12", " ", "Nc", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["Nc", "2"]}], ")"}]}], "0"},
         {"0", "0", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"J12", " ", 
             RowBox[{"(", 
              RowBox[{"4", "-", 
               RowBox[{"5", " ", 
                SuperscriptBox["Nc", "2"]}], "+", 
               SuperscriptBox["Nc", "4"]}], ")"}]}], 
            RowBox[{"4", " ", "Nc"}]]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"J12", " ", "Nc", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["Nc", "2"]}], ")"}]}], "0", "0"},
         {"0", 
          RowBox[{
           FractionBox["1", "2"], " ", "J12", " ", "Nc", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["Nc", "2"]}], ")"}]}], "0"},
         {"0", "0", 
          FractionBox[
           RowBox[{"J12", " ", 
            RowBox[{"(", 
             RowBox[{"4", "-", 
              RowBox[{"5", " ", 
               SuperscriptBox["Nc", "2"]}], "+", 
              SuperscriptBox["Nc", "4"]}], ")"}]}], 
           RowBox[{"2", " ", "Nc"}]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}], "}"}]}], ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.939792907808281*^9, 
  3.939792913318077*^9}},ExpressionUUID->"57b2b1e3-e02a-364b-ae2f-\
dc8a730b1df9"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{"gg", "->", "gg"}], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"23422c9f-d907-2846-b52b-b4f0ec9e6aa6"]], \
"Subsection",
 CellChangeTimes->{{3.9397934249144115`*^9, 
  3.9397934273067837`*^9}},ExpressionUUID->"2d7e7884-4697-e846-9a27-\
6e5946e63613"],

Cell["basis of color configurations", "Text",
 CellChangeTimes->{{3.939791010062071*^9, 
  3.939791033467331*^9}},ExpressionUUID->"030d3bb9-c8a1-d648-968c-\
7d50d359f36f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalC]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"g", ",", "g", ",", "g", ",", "g"}], "}"}], ",", "1"}], "]"}], 
   "=", 
   RowBox[{"4", 
    RowBox[{"o", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "[", "1", "]"}], ",", 
       RowBox[{"a", "[", "2", "]"}], ",", 
       RowBox[{"a", "[", "4", "]"}], ",", 
       RowBox[{"a", "[", "3", "]"}]}], "}"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalC]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"g", ",", "g", ",", "g", ",", "g"}], "}"}], ",", "2"}], "]"}], 
   "=", 
   RowBox[{"4", 
    RowBox[{"o", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "[", "1", "]"}], ",", 
       RowBox[{"a", "[", "2", "]"}], ",", 
       RowBox[{"a", "[", "3", "]"}], ",", 
       RowBox[{"a", "[", "4", "]"}]}], "}"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalC]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"g", ",", "g", ",", "g", ",", "g"}], "}"}], ",", "3"}], "]"}], 
   "=", 
   RowBox[{"4", 
    RowBox[{"o", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "[", "1", "]"}], ",", 
       RowBox[{"a", "[", "3", "]"}], ",", 
       RowBox[{"a", "[", "2", "]"}], ",", 
       RowBox[{"a", "[", "4", "]"}]}], "}"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalC]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"g", ",", "g", ",", "g", ",", "g"}], "}"}], ",", "4"}], "]"}], 
   "=", 
   RowBox[{"4", 
    RowBox[{"o", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "[", "1", "]"}], ",", 
       RowBox[{"a", "[", "4", "]"}], ",", 
       RowBox[{"a", "[", "2", "]"}], ",", 
       RowBox[{"a", "[", "3", "]"}]}], "}"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalC]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"g", ",", "g", ",", "g", ",", "g"}], "}"}], ",", "5"}], "]"}], 
   "=", 
   RowBox[{"4", 
    RowBox[{"o", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "[", "1", "]"}], ",", 
       RowBox[{"a", "[", "4", "]"}], ",", 
       RowBox[{"a", "[", "3", "]"}], ",", 
       RowBox[{"a", "[", "2", "]"}]}], "}"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalC]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"g", ",", "g", ",", "g", ",", "g"}], "}"}], ",", "6"}], "]"}], 
   "=", 
   RowBox[{"4", 
    RowBox[{"o", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "[", "1", "]"}], ",", 
       RowBox[{"a", "[", "3", "]"}], ",", 
       RowBox[{"a", "[", "4", "]"}], ",", 
       RowBox[{"a", "[", "2", "]"}]}], "}"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalC]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"g", ",", "g", ",", "g", ",", "g"}], "}"}], ",", "7"}], "]"}], 
   "=", 
   RowBox[{"4", 
    RowBox[{"o", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "[", "1", "]"}], ",", 
       RowBox[{"a", "[", "2", "]"}]}], "}"}], "]"}], 
    RowBox[{"o", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "[", "3", "]"}], ",", 
       RowBox[{"a", "[", "4", "]"}]}], "}"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalC]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"g", ",", "g", ",", "g", ",", "g"}], "}"}], ",", "8"}], "]"}], 
   "=", 
   RowBox[{"4", 
    RowBox[{"o", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "[", "1", "]"}], ",", 
       RowBox[{"a", "[", "4", "]"}]}], "}"}], "]"}], 
    RowBox[{"o", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "[", "2", "]"}], ",", 
       RowBox[{"a", "[", "3", "]"}]}], "}"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalC]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"g", ",", "g", ",", "g", ",", "g"}], "}"}], ",", "9"}], "]"}], 
   "=", 
   RowBox[{"4", 
    RowBox[{"o", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "[", "1", "]"}], ",", 
       RowBox[{"a", "[", "3", "]"}]}], "}"}], "]"}], 
    RowBox[{"o", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "[", "2", "]"}], ",", 
       RowBox[{"a", "[", "4", "]"}]}], "}"}], "]"}]}]}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.941022812260214*^9, 
  3.941022819707922*^9}},ExpressionUUID->"e4e79467-c6c5-8d47-96ae-\
0e1b56bc8d02"],

Cell["LO spin-summed \[OpenCurlyDoubleQuote]unintegrated\
\[CloseCurlyDoubleQuote] hard function", "Text",
 CellChangeTimes->{{3.939791229120226*^9, 
  3.9397912499709015`*^9}},ExpressionUUID->"2c9f8c31-4175-0c42-bb9b-\
d4ab4a3b08af"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalH]", "[", 
    RowBox[{"{", 
     RowBox[{"g", ",", "g", ",", "g", ",", "g"}], "}"}], "]"}], "=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"4", "\[Pi]", " ", "\[Alpha]h"}], ")"}], "2"], 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"A", "=", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", 
            SuperscriptBox["r", "2"]], "-", 
           FractionBox["2", "r"], "-", 
           RowBox[{"2", "r"}], "+", 
           SuperscriptBox["r", "2"], "+", "3"}], ")"}]}], ",", 
        RowBox[{"B", "=", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", "r"], "+", 
           FractionBox["1", 
            RowBox[{"1", "-", "r"}]], "+", "r", "-", 
           SuperscriptBox["r", "2"], "-", "2"}], ")"}]}], ",", 
        RowBox[{"C", "=", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", "r"], "-", 
           FractionBox["1", 
            SuperscriptBox["r", "2"]], "-", 
           FractionBox["1", 
            RowBox[{"1", "-", "r"}]], "+", "r", "-", "1"}], ")"}]}], ",", 
        RowBox[{"D", "=", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", "r"}], ")"}], "2"]], "-", 
           FractionBox["2", 
            RowBox[{"1", "-", "r"}]], "+", 
           SuperscriptBox["r", "2"], "+", "2"}], ")"}]}], ",", 
        RowBox[{"E", "=", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "r"]}], "-", 
           FractionBox["1", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", "r"}], ")"}], "2"]], "+", 
           FractionBox["1", 
            RowBox[{"1", "-", "r"}]], "-", "r"}], ")"}]}], ",", 
        RowBox[{"F", "=", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           FractionBox["1", 
            SuperscriptBox["r", "2"]], "+", 
           FractionBox["1", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", "r"}], ")"}], "2"]]}], ")"}]}]}], "}"}], ",", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"A", "B", "C", "C", "B", "A", "0", "0", "0"},
          {"B", "D", "E", "E", "D", "B", "0", "0", "0"},
          {"C", "E", "F", "F", "E", "C", "0", "0", "0"},
          {"C", "E", "F", "F", "E", "C", "0", "0", "0"},
          {"B", "D", "E", "E", "D", "B", "0", "0", "0"},
          {"A", "B", "C", "C", "B", "A", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "0"},
          {"0", "0", "0", "0", "0", "0", "0", "0", "0"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]}], "]"}]}]}], ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.941022847660778*^9, 
  3.9410228604398518`*^9}},ExpressionUUID->"d0508e96-c3f8-984c-86c1-\
6b69ee00c176"],

Cell["basis structures", "Text",
 CellChangeTimes->{{3.9397913321231747`*^9, 
  3.939791335593672*^9}},ExpressionUUID->"f962ab04-764e-9443-9014-\
30b0c70ab3e6"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"X", "[", 
    RowBox[{"{", 
     RowBox[{"g", ",", "g", ",", "g", ",", "g"}], "}"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], 
      RowBox[{"(", 
       RowBox[{"J3", "-", "J4"}], ")"}], 
      SuperscriptBox["Nc", "2"], 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["Nc", "2"], "-", "1"}], ")"}], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"0", 
           RowBox[{"-", "1"}], "1", "1", 
           RowBox[{"-", "1"}], "0", 
           RowBox[{"-", 
            FractionBox["Nc", "2"]}], "0", 
           FractionBox["Nc", "2"]},
          {"1", "0", 
           RowBox[{"-", "1"}], 
           RowBox[{"-", "1"}], "0", "1", 
           FractionBox["Nc", "2"], 
           RowBox[{"-", 
            FractionBox["Nc", "2"]}], "0"},
          {
           RowBox[{"-", "1"}], "1", "0", "0", "1", 
           RowBox[{"-", "1"}], "0", 
           FractionBox["Nc", "2"], 
           RowBox[{"-", 
            FractionBox["Nc", "2"]}]},
          {
           RowBox[{"-", "1"}], "1", "0", "0", "1", 
           RowBox[{"-", "1"}], "0", 
           FractionBox["Nc", "2"], 
           RowBox[{"-", 
            FractionBox["Nc", "2"]}]},
          {"1", "0", 
           RowBox[{"-", "1"}], 
           RowBox[{"-", "1"}], "0", "1", 
           FractionBox["Nc", "2"], 
           RowBox[{"-", 
            FractionBox["Nc", "2"]}], "0"},
          {"0", 
           RowBox[{"-", "1"}], "1", "1", 
           RowBox[{"-", "1"}], "0", 
           RowBox[{"-", 
            FractionBox["Nc", "2"]}], "0", 
           FractionBox["Nc", "2"]},
          {
           FractionBox["Nc", "2"], 
           RowBox[{"-", 
            FractionBox["Nc", "2"]}], "0", "0", 
           RowBox[{"-", 
            FractionBox["Nc", "2"]}], 
           FractionBox["Nc", "2"], "0", 
           RowBox[{"-", "1"}], "1"},
          {"0", 
           FractionBox["Nc", "2"], 
           RowBox[{"-", 
            FractionBox["Nc", "2"]}], 
           RowBox[{"-", 
            FractionBox["Nc", "2"]}], 
           FractionBox["Nc", "2"], "0", "1", "0", 
           RowBox[{"-", "1"}]},
          {
           RowBox[{"-", 
            FractionBox["Nc", "2"]}], "0", 
           FractionBox["Nc", "2"], 
           FractionBox["Nc", "2"], "0", 
           RowBox[{"-", 
            FractionBox["Nc", "2"]}], 
           RowBox[{"-", "1"}], "1", "0"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]}], ",", 
     RowBox[{
      FractionBox["1", "2"], 
      RowBox[{"(", 
       RowBox[{"J3", "-", "J4"}], ")"}], 
      SuperscriptBox["Nc", "2"], 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["Nc", "2"], "-", "1"}], ")"}], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {
           RowBox[{"-", "1"}], "0", 
           RowBox[{"-", 
            FractionBox["3", "2"]}], 
           RowBox[{"-", 
            FractionBox["3", "2"]}], "0", 
           RowBox[{"-", "1"}], 
           RowBox[{"-", 
            FractionBox["Nc", "2"]}], 
           RowBox[{"-", 
            FractionBox["3", "Nc"]}], 
           RowBox[{"-", 
            FractionBox[
             RowBox[{"6", "+", 
              SuperscriptBox["Nc", "2"]}], 
             RowBox[{"2", " ", "Nc"}]]}]},
          {"0", "1", 
           FractionBox["3", "2"], 
           FractionBox["3", "2"], "1", "0", 
           FractionBox["Nc", "2"], 
           RowBox[{
            FractionBox["3", "Nc"], "+", 
            FractionBox["Nc", "2"]}], 
           FractionBox["3", "Nc"]},
          {
           RowBox[{"-", 
            FractionBox["3", "2"]}], 
           FractionBox["3", "2"], "0", "0", 
           FractionBox["3", "2"], 
           RowBox[{"-", 
            FractionBox["3", "2"]}], "0", 
           FractionBox["3", "Nc"], 
           RowBox[{"-", 
            FractionBox["3", "Nc"]}]},
          {
           RowBox[{"-", 
            FractionBox["3", "2"]}], 
           FractionBox["3", "2"], "0", "0", 
           FractionBox["3", "2"], 
           RowBox[{"-", 
            FractionBox["3", "2"]}], "0", 
           FractionBox["3", "Nc"], 
           RowBox[{"-", 
            FractionBox["3", "Nc"]}]},
          {"0", "1", 
           FractionBox["3", "2"], 
           FractionBox["3", "2"], "1", "0", 
           FractionBox["Nc", "2"], 
           RowBox[{
            FractionBox["3", "Nc"], "+", 
            FractionBox["Nc", "2"]}], 
           FractionBox["3", "Nc"]},
          {
           RowBox[{"-", "1"}], "0", 
           RowBox[{"-", 
            FractionBox["3", "2"]}], 
           RowBox[{"-", 
            FractionBox["3", "2"]}], "0", 
           RowBox[{"-", "1"}], 
           RowBox[{"-", 
            FractionBox["Nc", "2"]}], 
           RowBox[{"-", 
            FractionBox["3", "Nc"]}], 
           RowBox[{"-", 
            FractionBox[
             RowBox[{"6", "+", 
              SuperscriptBox["Nc", "2"]}], 
             RowBox[{"2", " ", "Nc"}]]}]},
          {
           RowBox[{"-", 
            FractionBox["Nc", "2"]}], 
           FractionBox["Nc", "2"], "0", "0", 
           FractionBox["Nc", "2"], 
           RowBox[{"-", 
            FractionBox["Nc", "2"]}], "0", "1", 
           RowBox[{"-", "1"}]},
          {
           RowBox[{"-", 
            FractionBox["3", "Nc"]}], 
           RowBox[{
            FractionBox["3", "Nc"], "+", 
            FractionBox["Nc", "2"]}], 
           FractionBox["3", "Nc"], 
           FractionBox["3", "Nc"], 
           RowBox[{
            FractionBox["3", "Nc"], "+", 
            FractionBox["Nc", "2"]}], 
           RowBox[{"-", 
            FractionBox["3", "Nc"]}], "1", "4", "0"},
          {
           RowBox[{"-", 
            FractionBox[
             RowBox[{"6", "+", 
              SuperscriptBox["Nc", "2"]}], 
             RowBox[{"2", " ", "Nc"}]]}], 
           FractionBox["3", "Nc"], 
           RowBox[{"-", 
            FractionBox["3", "Nc"]}], 
           RowBox[{"-", 
            FractionBox["3", "Nc"]}], 
           FractionBox["3", "Nc"], 
           RowBox[{"-", 
            FractionBox[
             RowBox[{"6", "+", 
              SuperscriptBox["Nc", "2"]}], 
             RowBox[{"2", " ", "Nc"}]]}], 
           RowBox[{"-", "1"}], "0", 
           RowBox[{"-", "4"}]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"J4", "-", "J3"}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["Nc", "4"], "-", 
        RowBox[{"5", 
         SuperscriptBox["Nc", "2"]}], "+", "4"}], ")"}], 
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", "1"}], "0", 
          RowBox[{"-", 
           FractionBox["1", "2"]}], 
          RowBox[{"-", 
           FractionBox["1", "2"]}], "0", 
          RowBox[{"-", "1"}], 
          RowBox[{"-", 
           FractionBox["Nc", "2"]}], 
          RowBox[{"-", 
           FractionBox["1", "Nc"]}], 
          RowBox[{
           FractionBox["1", "Nc"], "-", 
           FractionBox["Nc", "2"]}]},
         {"0", "1", 
          FractionBox["1", "2"], 
          FractionBox["1", "2"], "1", "0", 
          FractionBox["Nc", "2"], 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "Nc"]}], "+", 
           FractionBox["Nc", "2"]}], 
          FractionBox["1", "Nc"]},
         {
          RowBox[{"-", 
           FractionBox["1", "2"]}], 
          FractionBox["1", "2"], "0", "0", 
          FractionBox["1", "2"], 
          RowBox[{"-", 
           FractionBox["1", "2"]}], "0", 
          RowBox[{"-", 
           FractionBox["1", "Nc"]}], 
          FractionBox["1", "Nc"]},
         {
          RowBox[{"-", 
           FractionBox["1", "2"]}], 
          FractionBox["1", "2"], "0", "0", 
          FractionBox["1", "2"], 
          RowBox[{"-", 
           FractionBox["1", "2"]}], "0", 
          RowBox[{"-", 
           FractionBox["1", "Nc"]}], 
          FractionBox["1", "Nc"]},
         {"0", "1", 
          FractionBox["1", "2"], 
          FractionBox["1", "2"], "1", "0", 
          FractionBox["Nc", "2"], 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "Nc"]}], "+", 
           FractionBox["Nc", "2"]}], 
          FractionBox["1", "Nc"]},
         {
          RowBox[{"-", "1"}], "0", 
          RowBox[{"-", 
           FractionBox["1", "2"]}], 
          RowBox[{"-", 
           FractionBox["1", "2"]}], "0", 
          RowBox[{"-", "1"}], 
          RowBox[{"-", 
           FractionBox["Nc", "2"]}], 
          RowBox[{"-", 
           FractionBox["1", "Nc"]}], 
          RowBox[{
           FractionBox["1", "Nc"], "-", 
           FractionBox["Nc", "2"]}]},
         {
          RowBox[{"-", 
           FractionBox["Nc", "2"]}], 
          FractionBox["Nc", "2"], "0", "0", 
          FractionBox["Nc", "2"], 
          RowBox[{"-", 
           FractionBox["Nc", "2"]}], "0", "1", 
          RowBox[{"-", "1"}]},
         {
          RowBox[{"-", 
           FractionBox["1", "Nc"]}], 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "Nc"]}], "+", 
           FractionBox["Nc", "2"]}], 
          RowBox[{"-", 
           FractionBox["1", "Nc"]}], 
          RowBox[{"-", 
           FractionBox["1", "Nc"]}], 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "Nc"]}], "+", 
           FractionBox["Nc", "2"]}], 
          RowBox[{"-", 
           FractionBox["1", "Nc"]}], "1", "0", "0"},
         {
          RowBox[{
           FractionBox["1", "Nc"], "-", 
           FractionBox["Nc", "2"]}], 
          FractionBox["1", "Nc"], 
          FractionBox["1", "Nc"], 
          FractionBox["1", "Nc"], 
          FractionBox["1", "Nc"], 
          RowBox[{
           FractionBox["1", "Nc"], "-", 
           FractionBox["Nc", "2"]}], 
          RowBox[{"-", "1"}], "0", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}]}], ",", 
     RowBox[{
      FractionBox["1", "2"], 
      RowBox[{"(", 
       RowBox[{"J4", "-", "J3"}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["Nc", "2"], "-", "1"}], ")"}], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {
           RowBox[{
            RowBox[{"-", "2"}], "-", 
            SuperscriptBox["Nc", "2"]}], "0", "1", "1", "0", 
           RowBox[{"-", "6"}], 
           RowBox[{
            RowBox[{"-", "3"}], " ", "Nc"}], 
           FractionBox["2", "Nc"], 
           RowBox[{"-", 
            FractionBox[
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["Nc", "2"]}], ")"}]}], "Nc"]}]},
          {"0", 
           RowBox[{"2", "+", 
            SuperscriptBox["Nc", "2"]}], 
           RowBox[{"-", "1"}], 
           RowBox[{"-", "1"}], "6", "0", 
           RowBox[{"3", " ", "Nc"}], 
           RowBox[{
            FractionBox["2", "Nc"], "+", 
            RowBox[{"2", " ", "Nc"}]}], 
           RowBox[{"-", 
            FractionBox["2", "Nc"]}]},
          {"1", 
           RowBox[{"-", "1"}], "0", "0", 
           RowBox[{"-", "1"}], "1", "0", 
           RowBox[{
            FractionBox["2", "Nc"], "-", "Nc"}], 
           RowBox[{
            RowBox[{"-", 
             FractionBox["2", "Nc"]}], "+", "Nc"}]},
          {"1", 
           RowBox[{"-", "1"}], "0", "0", 
           RowBox[{"-", "1"}], "1", "0", 
           RowBox[{
            FractionBox["2", "Nc"], "-", "Nc"}], 
           RowBox[{
            RowBox[{"-", 
             FractionBox["2", "Nc"]}], "+", "Nc"}]},
          {"0", "6", 
           RowBox[{"-", "1"}], 
           RowBox[{"-", "1"}], 
           RowBox[{"2", "+", 
            SuperscriptBox["Nc", "2"]}], "0", 
           RowBox[{"3", " ", "Nc"}], 
           RowBox[{
            FractionBox["2", "Nc"], "+", 
            RowBox[{"2", " ", "Nc"}]}], 
           RowBox[{"-", 
            FractionBox["2", "Nc"]}]},
          {
           RowBox[{"-", "6"}], "0", "1", "1", "0", 
           RowBox[{
            RowBox[{"-", "2"}], "-", 
            SuperscriptBox["Nc", "2"]}], 
           RowBox[{
            RowBox[{"-", "3"}], " ", "Nc"}], 
           FractionBox["2", "Nc"], 
           RowBox[{"-", 
            FractionBox[
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["Nc", "2"]}], ")"}]}], "Nc"]}]},
          {
           RowBox[{
            RowBox[{"-", "3"}], " ", "Nc"}], 
           RowBox[{"3", " ", "Nc"}], "0", "0", 
           RowBox[{"3", " ", "Nc"}], 
           RowBox[{
            RowBox[{"-", "3"}], " ", "Nc"}], "0", "6", 
           RowBox[{"-", "6"}]},
          {
           FractionBox["2", "Nc"], 
           RowBox[{
            FractionBox["2", "Nc"], "+", 
            RowBox[{"2", " ", "Nc"}]}], 
           RowBox[{
            FractionBox["2", "Nc"], "-", "Nc"}], 
           RowBox[{
            FractionBox["2", "Nc"], "-", "Nc"}], 
           RowBox[{
            FractionBox["2", "Nc"], "+", 
            RowBox[{"2", " ", "Nc"}]}], 
           FractionBox["2", "Nc"], "6", "4", "0"},
          {
           RowBox[{"-", 
            FractionBox[
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["Nc", "2"]}], ")"}]}], "Nc"]}], 
           RowBox[{"-", 
            FractionBox["2", "Nc"]}], 
           RowBox[{
            RowBox[{"-", 
             FractionBox["2", "Nc"]}], "+", "Nc"}], 
           RowBox[{
            RowBox[{"-", 
             FractionBox["2", "Nc"]}], "+", "Nc"}], 
           RowBox[{"-", 
            FractionBox["2", "Nc"]}], 
           RowBox[{"-", 
            FractionBox[
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["Nc", "2"]}], ")"}]}], "Nc"]}], 
           RowBox[{"-", "6"}], "0", 
           RowBox[{"-", "4"}]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"J4", "-", "J3"}], ")"}], "Nc", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["Nc", "2"], "-", "1"}], ")"}], 
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", "Nc"}], "0", 
          RowBox[{"-", 
           FractionBox["1", "Nc"]}], 
          RowBox[{"-", 
           FractionBox["1", "Nc"]}], "0", 
          RowBox[{"-", 
           FractionBox["4", "Nc"]}], 
          RowBox[{"-", "2"}], 
          RowBox[{"-", 
           FractionBox["2", 
            SuperscriptBox["Nc", "2"]]}], 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           FractionBox["2", 
            SuperscriptBox["Nc", "2"]]}]},
         {"0", "Nc", 
          FractionBox["1", "Nc"], 
          FractionBox["1", "Nc"], 
          FractionBox["4", "Nc"], "0", "2", 
          RowBox[{"3", "-", 
           FractionBox["2", 
            SuperscriptBox["Nc", "2"]]}], 
          FractionBox["2", 
           SuperscriptBox["Nc", "2"]]},
         {
          RowBox[{"-", 
           FractionBox["1", "Nc"]}], 
          FractionBox["1", "Nc"], "0", "0", 
          FractionBox["1", "Nc"], 
          RowBox[{"-", 
           FractionBox["1", "Nc"]}], "0", 
          RowBox[{"1", "-", 
           FractionBox["2", 
            SuperscriptBox["Nc", "2"]]}], 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           FractionBox["2", 
            SuperscriptBox["Nc", "2"]]}]},
         {
          RowBox[{"-", 
           FractionBox["1", "Nc"]}], 
          FractionBox["1", "Nc"], "0", "0", 
          FractionBox["1", "Nc"], 
          RowBox[{"-", 
           FractionBox["1", "Nc"]}], "0", 
          RowBox[{"1", "-", 
           FractionBox["2", 
            SuperscriptBox["Nc", "2"]]}], 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           FractionBox["2", 
            SuperscriptBox["Nc", "2"]]}]},
         {"0", 
          FractionBox["4", "Nc"], 
          FractionBox["1", "Nc"], 
          FractionBox["1", "Nc"], "Nc", "0", "2", 
          RowBox[{"3", "-", 
           FractionBox["2", 
            SuperscriptBox["Nc", "2"]]}], 
          FractionBox["2", 
           SuperscriptBox["Nc", "2"]]},
         {
          RowBox[{"-", 
           FractionBox["4", "Nc"]}], "0", 
          RowBox[{"-", 
           FractionBox["1", "Nc"]}], 
          RowBox[{"-", 
           FractionBox["1", "Nc"]}], "0", 
          RowBox[{"-", "Nc"}], 
          RowBox[{"-", "2"}], 
          RowBox[{"-", 
           FractionBox["2", 
            SuperscriptBox["Nc", "2"]]}], 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           FractionBox["2", 
            SuperscriptBox["Nc", "2"]]}]},
         {
          RowBox[{"-", "2"}], "2", "0", "0", "2", 
          RowBox[{"-", "2"}], "0", 
          FractionBox["4", "Nc"], 
          RowBox[{"-", 
           FractionBox["4", "Nc"]}]},
         {
          RowBox[{"-", 
           FractionBox["2", 
            SuperscriptBox["Nc", "2"]]}], 
          RowBox[{"3", "-", 
           FractionBox["2", 
            SuperscriptBox["Nc", "2"]]}], 
          RowBox[{"1", "-", 
           FractionBox["2", 
            SuperscriptBox["Nc", "2"]]}], 
          RowBox[{"1", "-", 
           FractionBox["2", 
            SuperscriptBox["Nc", "2"]]}], 
          RowBox[{"3", "-", 
           FractionBox["2", 
            SuperscriptBox["Nc", "2"]]}], 
          RowBox[{"-", 
           FractionBox["2", 
            SuperscriptBox["Nc", "2"]]}], 
          FractionBox["4", "Nc"], 
          RowBox[{
           RowBox[{"-", 
            FractionBox["2", "Nc"]}], "+", 
           RowBox[{"2", " ", "Nc"}]}], "0"},
         {
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           FractionBox["2", 
            SuperscriptBox["Nc", "2"]]}], 
          FractionBox["2", 
           SuperscriptBox["Nc", "2"]], 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           FractionBox["2", 
            SuperscriptBox["Nc", "2"]]}], 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           FractionBox["2", 
            SuperscriptBox["Nc", "2"]]}], 
          FractionBox["2", 
           SuperscriptBox["Nc", "2"]], 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           FractionBox["2", 
            SuperscriptBox["Nc", "2"]]}], 
          RowBox[{"-", 
           FractionBox["4", "Nc"]}], "0", 
          RowBox[{
           FractionBox["2", "Nc"], "-", 
           RowBox[{"2", " ", "Nc"}]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}]}], ",", 
     RowBox[{
      RowBox[{"-", "J12"}], 
      RowBox[{"(", 
       FractionBox[
        RowBox[{
         SuperscriptBox["Nc", "2"], "-", "1"}], 
        RowBox[{"2", 
         SuperscriptBox["Nc", "2"]}]], ")"}], 
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{
           RowBox[{"-", "11"}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["Nc", "2"]}], "+", 
           FractionBox[
            SuperscriptBox["Nc", "4"], "2"]}], 
          RowBox[{"-", "11"}], 
          RowBox[{"1", "-", 
           FractionBox[
            SuperscriptBox["Nc", "2"], "2"]}], 
          RowBox[{"1", "-", 
           FractionBox[
            SuperscriptBox["Nc", "2"], "2"]}], 
          RowBox[{"13", "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["Nc", "2"]}]}], 
          RowBox[{"13", "+", 
           SuperscriptBox["Nc", "2"]}], 
          RowBox[{"Nc", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["Nc", "2"]}], ")"}]}], 
          RowBox[{
           RowBox[{"-", "6"}], " ", "Nc"}], 
          RowBox[{
           FractionBox["1", "2"], " ", "Nc", " ", 
           RowBox[{"(", 
            RowBox[{"12", "+", 
             SuperscriptBox["Nc", "2"]}], ")"}]}]},
         {
          RowBox[{"-", "11"}], 
          RowBox[{
           RowBox[{"-", "11"}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["Nc", "2"]}], "+", 
           FractionBox[
            SuperscriptBox["Nc", "4"], "2"]}], 
          RowBox[{"1", "-", 
           FractionBox[
            SuperscriptBox["Nc", "2"], "2"]}], 
          RowBox[{"1", "-", 
           FractionBox[
            SuperscriptBox["Nc", "2"], "2"]}], 
          RowBox[{"13", "+", 
           SuperscriptBox["Nc", "2"]}], 
          RowBox[{"13", "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["Nc", "2"]}]}], 
          RowBox[{"Nc", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["Nc", "2"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "2"], " ", "Nc", " ", 
           RowBox[{"(", 
            RowBox[{"12", "+", 
             SuperscriptBox["Nc", "2"]}], ")"}]}], 
          RowBox[{
           RowBox[{"-", "6"}], " ", "Nc"}]},
         {
          RowBox[{"1", "-", 
           FractionBox[
            SuperscriptBox["Nc", "2"], "2"]}], 
          RowBox[{"1", "-", 
           FractionBox[
            SuperscriptBox["Nc", "2"], "2"]}], 
          RowBox[{
           RowBox[{"-", "11"}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["Nc", "2"]}]}], 
          RowBox[{"13", "+", 
           SuperscriptBox["Nc", "2"]}], 
          RowBox[{"1", "-", 
           FractionBox[
            SuperscriptBox["Nc", "2"], "2"]}], 
          RowBox[{"1", "-", 
           FractionBox[
            SuperscriptBox["Nc", "2"], "2"]}], 
          RowBox[{"-", "Nc"}], 
          RowBox[{
           FractionBox["1", "2"], " ", "Nc", " ", 
           RowBox[{"(", 
            RowBox[{"12", "+", 
             SuperscriptBox["Nc", "2"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "2"], " ", "Nc", " ", 
           RowBox[{"(", 
            RowBox[{"12", "+", 
             SuperscriptBox["Nc", "2"]}], ")"}]}]},
         {
          RowBox[{"1", "-", 
           FractionBox[
            SuperscriptBox["Nc", "2"], "2"]}], 
          RowBox[{"1", "-", 
           FractionBox[
            SuperscriptBox["Nc", "2"], "2"]}], 
          RowBox[{"13", "+", 
           SuperscriptBox["Nc", "2"]}], 
          RowBox[{
           RowBox[{"-", "11"}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["Nc", "2"]}]}], 
          RowBox[{"1", "-", 
           FractionBox[
            SuperscriptBox["Nc", "2"], "2"]}], 
          RowBox[{"1", "-", 
           FractionBox[
            SuperscriptBox["Nc", "2"], "2"]}], 
          RowBox[{"-", "Nc"}], 
          RowBox[{
           FractionBox["1", "2"], " ", "Nc", " ", 
           RowBox[{"(", 
            RowBox[{"12", "+", 
             SuperscriptBox["Nc", "2"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "2"], " ", "Nc", " ", 
           RowBox[{"(", 
            RowBox[{"12", "+", 
             SuperscriptBox["Nc", "2"]}], ")"}]}]},
         {
          RowBox[{"13", "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["Nc", "2"]}]}], 
          RowBox[{"13", "+", 
           SuperscriptBox["Nc", "2"]}], 
          RowBox[{"1", "-", 
           FractionBox[
            SuperscriptBox["Nc", "2"], "2"]}], 
          RowBox[{"1", "-", 
           FractionBox[
            SuperscriptBox["Nc", "2"], "2"]}], 
          RowBox[{
           RowBox[{"-", "11"}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["Nc", "2"]}], "+", 
           FractionBox[
            SuperscriptBox["Nc", "4"], "2"]}], 
          RowBox[{"-", "11"}], 
          RowBox[{"Nc", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["Nc", "2"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "2"], " ", "Nc", " ", 
           RowBox[{"(", 
            RowBox[{"12", "+", 
             SuperscriptBox["Nc", "2"]}], ")"}]}], 
          RowBox[{
           RowBox[{"-", "6"}], " ", "Nc"}]},
         {
          RowBox[{"13", "+", 
           SuperscriptBox["Nc", "2"]}], 
          RowBox[{"13", "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["Nc", "2"]}]}], 
          RowBox[{"1", "-", 
           FractionBox[
            SuperscriptBox["Nc", "2"], "2"]}], 
          RowBox[{"1", "-", 
           FractionBox[
            SuperscriptBox["Nc", "2"], "2"]}], 
          RowBox[{"-", "11"}], 
          RowBox[{
           RowBox[{"-", "11"}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["Nc", "2"]}], "+", 
           FractionBox[
            SuperscriptBox["Nc", "4"], "2"]}], 
          RowBox[{"Nc", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["Nc", "2"]}], ")"}]}], 
          RowBox[{
           RowBox[{"-", "6"}], " ", "Nc"}], 
          RowBox[{
           FractionBox["1", "2"], " ", "Nc", " ", 
           RowBox[{"(", 
            RowBox[{"12", "+", 
             SuperscriptBox["Nc", "2"]}], ")"}]}]},
         {
          RowBox[{"Nc", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["Nc", "2"]}], ")"}]}], 
          RowBox[{"Nc", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["Nc", "2"]}], ")"}]}], 
          RowBox[{"-", "Nc"}], 
          RowBox[{"-", "Nc"}], 
          RowBox[{"Nc", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["Nc", "2"]}], ")"}]}], 
          RowBox[{"Nc", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["Nc", "2"]}], ")"}]}], 
          RowBox[{
           SuperscriptBox["Nc", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["Nc", "2"]}], ")"}]}], 
          SuperscriptBox["Nc", "2"], 
          SuperscriptBox["Nc", "2"]},
         {
          RowBox[{
           RowBox[{"-", "6"}], " ", "Nc"}], 
          RowBox[{
           FractionBox["1", "2"], " ", "Nc", " ", 
           RowBox[{"(", 
            RowBox[{"12", "+", 
             SuperscriptBox["Nc", "2"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "2"], " ", "Nc", " ", 
           RowBox[{"(", 
            RowBox[{"12", "+", 
             SuperscriptBox["Nc", "2"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "2"], " ", "Nc", " ", 
           RowBox[{"(", 
            RowBox[{"12", "+", 
             SuperscriptBox["Nc", "2"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "2"], " ", "Nc", " ", 
           RowBox[{"(", 
            RowBox[{"12", "+", 
             SuperscriptBox["Nc", "2"]}], ")"}]}], 
          RowBox[{
           RowBox[{"-", "6"}], " ", "Nc"}], 
          SuperscriptBox["Nc", "2"], 
          RowBox[{"8", " ", 
           SuperscriptBox["Nc", "2"]}], 
          SuperscriptBox["Nc", "2"]},
         {
          RowBox[{
           FractionBox["1", "2"], " ", "Nc", " ", 
           RowBox[{"(", 
            RowBox[{"12", "+", 
             SuperscriptBox["Nc", "2"]}], ")"}]}], 
          RowBox[{
           RowBox[{"-", "6"}], " ", "Nc"}], 
          RowBox[{
           FractionBox["1", "2"], " ", "Nc", " ", 
           RowBox[{"(", 
            RowBox[{"12", "+", 
             SuperscriptBox["Nc", "2"]}], ")"}]}], 
          RowBox[{
           FractionBox["1", "2"], " ", "Nc", " ", 
           RowBox[{"(", 
            RowBox[{"12", "+", 
             SuperscriptBox["Nc", "2"]}], ")"}]}], 
          RowBox[{
           RowBox[{"-", "6"}], " ", "Nc"}], 
          RowBox[{
           FractionBox["1", "2"], " ", "Nc", " ", 
           RowBox[{"(", 
            RowBox[{"12", "+", 
             SuperscriptBox["Nc", "2"]}], ")"}]}], 
          SuperscriptBox["Nc", "2"], 
          SuperscriptBox["Nc", "2"], 
          RowBox[{"8", " ", 
           SuperscriptBox["Nc", "2"]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}]}], ",", 
     RowBox[{"J12", 
      RowBox[{"(", 
       FractionBox[
        RowBox[{
         SuperscriptBox["Nc", "2"], "-", "1"}], "Nc"], ")"}], 
      RowBox[{"(", 
       FractionBox[
        RowBox[{
         SuperscriptBox["Nc", "2"], "-", "4"}], "Nc"], ")"}], 
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           FractionBox["5", 
            SuperscriptBox["Nc", "2"]], "+", 
           FractionBox[
            SuperscriptBox["Nc", "2"], "2"]}], 
          FractionBox["5", 
           SuperscriptBox["Nc", "2"]], 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], "+", 
           FractionBox["5", 
            SuperscriptBox["Nc", "2"]]}], 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], "+", 
           FractionBox["5", 
            SuperscriptBox["Nc", "2"]]}], 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           FractionBox["5", 
            SuperscriptBox["Nc", "2"]]}], 
          RowBox[{"1", "+", 
           FractionBox["5", 
            SuperscriptBox["Nc", "2"]]}], 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "Nc"]}], "+", "Nc"}], 
          RowBox[{"-", 
           FractionBox["2", "Nc"]}], 
          RowBox[{
           RowBox[{"-", 
            FractionBox["2", "Nc"]}], "+", 
           FractionBox["Nc", "2"]}]},
         {
          FractionBox["5", 
           SuperscriptBox["Nc", "2"]], 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           FractionBox["5", 
            SuperscriptBox["Nc", "2"]], "+", 
           FractionBox[
            SuperscriptBox["Nc", "2"], "2"]}], 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], "+", 
           FractionBox["5", 
            SuperscriptBox["Nc", "2"]]}], 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], "+", 
           FractionBox["5", 
            SuperscriptBox["Nc", "2"]]}], 
          RowBox[{"1", "+", 
           FractionBox["5", 
            SuperscriptBox["Nc", "2"]]}], 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           FractionBox["5", 
            SuperscriptBox["Nc", "2"]]}], 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "Nc"]}], "+", "Nc"}], 
          RowBox[{
           RowBox[{"-", 
            FractionBox["2", "Nc"]}], "+", 
           FractionBox["Nc", "2"]}], 
          RowBox[{"-", 
           FractionBox["2", "Nc"]}]},
         {
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], "+", 
           FractionBox["5", 
            SuperscriptBox["Nc", "2"]]}], 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], "+", 
           FractionBox["5", 
            SuperscriptBox["Nc", "2"]]}], 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           FractionBox["5", 
            SuperscriptBox["Nc", "2"]]}], 
          RowBox[{"1", "+", 
           FractionBox["5", 
            SuperscriptBox["Nc", "2"]]}], 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], "+", 
           FractionBox["5", 
            SuperscriptBox["Nc", "2"]]}], 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], "+", 
           FractionBox["5", 
            SuperscriptBox["Nc", "2"]]}], 
          RowBox[{"-", 
           FractionBox["1", "Nc"]}], 
          RowBox[{
           RowBox[{"-", 
            FractionBox["2", "Nc"]}], "+", 
           FractionBox["Nc", "2"]}], 
          RowBox[{
           RowBox[{"-", 
            FractionBox["2", "Nc"]}], "+", 
           FractionBox["Nc", "2"]}]},
         {
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], "+", 
           FractionBox["5", 
            SuperscriptBox["Nc", "2"]]}], 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], "+", 
           FractionBox["5", 
            SuperscriptBox["Nc", "2"]]}], 
          RowBox[{"1", "+", 
           FractionBox["5", 
            SuperscriptBox["Nc", "2"]]}], 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           FractionBox["5", 
            SuperscriptBox["Nc", "2"]]}], 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], "+", 
           FractionBox["5", 
            SuperscriptBox["Nc", "2"]]}], 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], "+", 
           FractionBox["5", 
            SuperscriptBox["Nc", "2"]]}], 
          RowBox[{"-", 
           FractionBox["1", "Nc"]}], 
          RowBox[{
           RowBox[{"-", 
            FractionBox["2", "Nc"]}], "+", 
           FractionBox["Nc", "2"]}], 
          RowBox[{
           RowBox[{"-", 
            FractionBox["2", "Nc"]}], "+", 
           FractionBox["Nc", "2"]}]},
         {
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           FractionBox["5", 
            SuperscriptBox["Nc", "2"]]}], 
          RowBox[{"1", "+", 
           FractionBox["5", 
            SuperscriptBox["Nc", "2"]]}], 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], "+", 
           FractionBox["5", 
            SuperscriptBox["Nc", "2"]]}], 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], "+", 
           FractionBox["5", 
            SuperscriptBox["Nc", "2"]]}], 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           FractionBox["5", 
            SuperscriptBox["Nc", "2"]], "+", 
           FractionBox[
            SuperscriptBox["Nc", "2"], "2"]}], 
          FractionBox["5", 
           SuperscriptBox["Nc", "2"]], 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "Nc"]}], "+", "Nc"}], 
          RowBox[{
           RowBox[{"-", 
            FractionBox["2", "Nc"]}], "+", 
           FractionBox["Nc", "2"]}], 
          RowBox[{"-", 
           FractionBox["2", "Nc"]}]},
         {
          RowBox[{"1", "+", 
           FractionBox["5", 
            SuperscriptBox["Nc", "2"]]}], 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           FractionBox["5", 
            SuperscriptBox["Nc", "2"]]}], 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], "+", 
           FractionBox["5", 
            SuperscriptBox["Nc", "2"]]}], 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], "+", 
           FractionBox["5", 
            SuperscriptBox["Nc", "2"]]}], 
          FractionBox["5", 
           SuperscriptBox["Nc", "2"]], 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           FractionBox["5", 
            SuperscriptBox["Nc", "2"]], "+", 
           FractionBox[
            SuperscriptBox["Nc", "2"], "2"]}], 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "Nc"]}], "+", "Nc"}], 
          RowBox[{"-", 
           FractionBox["2", "Nc"]}], 
          RowBox[{
           RowBox[{"-", 
            FractionBox["2", "Nc"]}], "+", 
           FractionBox["Nc", "2"]}]},
         {
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "Nc"]}], "+", "Nc"}], 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "Nc"]}], "+", "Nc"}], 
          RowBox[{"-", 
           FractionBox["1", "Nc"]}], 
          RowBox[{"-", 
           FractionBox["1", "Nc"]}], 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "Nc"]}], "+", "Nc"}], 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "Nc"]}], "+", "Nc"}], 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["Nc", "2"]}], "1", "1"},
         {
          RowBox[{"-", 
           FractionBox["2", "Nc"]}], 
          RowBox[{
           RowBox[{"-", 
            FractionBox["2", "Nc"]}], "+", 
           FractionBox["Nc", "2"]}], 
          RowBox[{
           RowBox[{"-", 
            FractionBox["2", "Nc"]}], "+", 
           FractionBox["Nc", "2"]}], 
          RowBox[{
           RowBox[{"-", 
            FractionBox["2", "Nc"]}], "+", 
           FractionBox["Nc", "2"]}], 
          RowBox[{
           RowBox[{"-", 
            FractionBox["2", "Nc"]}], "+", 
           FractionBox["Nc", "2"]}], 
          RowBox[{"-", 
           FractionBox["2", "Nc"]}], "1", "0", "1"},
         {
          RowBox[{
           RowBox[{"-", 
            FractionBox["2", "Nc"]}], "+", 
           FractionBox["Nc", "2"]}], 
          RowBox[{"-", 
           FractionBox["2", "Nc"]}], 
          RowBox[{
           RowBox[{"-", 
            FractionBox["2", "Nc"]}], "+", 
           FractionBox["Nc", "2"]}], 
          RowBox[{
           RowBox[{"-", 
            FractionBox["2", "Nc"]}], "+", 
           FractionBox["Nc", "2"]}], 
          RowBox[{"-", 
           FractionBox["2", "Nc"]}], 
          RowBox[{
           RowBox[{"-", 
            FractionBox["2", "Nc"]}], "+", 
           FractionBox["Nc", "2"]}], "1", "1", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}]}], ",", 
     RowBox[{
      RowBox[{"-", "J12"}], 
      RowBox[{"(", 
       FractionBox[
        RowBox[{
         SuperscriptBox["Nc", "2"], "-", "1"}], "Nc"], ")"}], 
      RowBox[{"(", 
       FractionBox[
        RowBox[{
         SuperscriptBox["Nc", "2"], "-", "4"}], "Nc"], ")"}], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {
           FractionBox[
            RowBox[{"2", "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["Nc", "2"]}], "+", 
             SuperscriptBox["Nc", "4"]}], 
            RowBox[{"6", " ", 
             SuperscriptBox["Nc", "2"]}]], 
           FractionBox["1", 
            RowBox[{"3", " ", 
             SuperscriptBox["Nc", "2"]}]], 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "6"]}], "+", 
            FractionBox["1", 
             RowBox[{"3", " ", 
              SuperscriptBox["Nc", "2"]}]]}], 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "6"]}], "+", 
            FractionBox["1", 
             RowBox[{"3", " ", 
              SuperscriptBox["Nc", "2"]}]]}], 
           FractionBox["1", 
            RowBox[{"3", " ", 
             SuperscriptBox["Nc", "2"]}]], 
           RowBox[{
            FractionBox["1", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox["1", 
               SuperscriptBox["Nc", "2"]]}], ")"}]}], 
           FractionBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["Nc", "2"]}], 
            RowBox[{"3", " ", "Nc"}]], "0", 
           FractionBox["Nc", "6"]},
          {
           FractionBox["1", 
            RowBox[{"3", " ", 
             SuperscriptBox["Nc", "2"]}]], 
           FractionBox[
            RowBox[{"2", "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["Nc", "2"]}], "+", 
             SuperscriptBox["Nc", "4"]}], 
            RowBox[{"6", " ", 
             SuperscriptBox["Nc", "2"]}]], 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "6"]}], "+", 
            FractionBox["1", 
             RowBox[{"3", " ", 
              SuperscriptBox["Nc", "2"]}]]}], 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "6"]}], "+", 
            FractionBox["1", 
             RowBox[{"3", " ", 
              SuperscriptBox["Nc", "2"]}]]}], 
           RowBox[{
            FractionBox["1", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox["1", 
               SuperscriptBox["Nc", "2"]]}], ")"}]}], 
           FractionBox["1", 
            RowBox[{"3", " ", 
             SuperscriptBox["Nc", "2"]}]], 
           FractionBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["Nc", "2"]}], 
            RowBox[{"3", " ", "Nc"}]], 
           FractionBox["Nc", "6"], "0"},
          {
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "6"]}], "+", 
            FractionBox["1", 
             RowBox[{"3", " ", 
              SuperscriptBox["Nc", "2"]}]]}], 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "6"]}], "+", 
            FractionBox["1", 
             RowBox[{"3", " ", 
              SuperscriptBox["Nc", "2"]}]]}], 
           RowBox[{
            FractionBox["1", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              FractionBox["1", 
               SuperscriptBox["Nc", "2"]]}], ")"}]}], 
           RowBox[{
            FractionBox["1", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              FractionBox["1", 
               SuperscriptBox["Nc", "2"]]}], ")"}]}], 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "6"]}], "+", 
            FractionBox["1", 
             RowBox[{"3", " ", 
              SuperscriptBox["Nc", "2"]}]]}], 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "6"]}], "+", 
            FractionBox["1", 
             RowBox[{"3", " ", 
              SuperscriptBox["Nc", "2"]}]]}], 
           RowBox[{"-", 
            FractionBox["1", 
             RowBox[{"3", " ", "Nc"}]]}], 
           RowBox[{"-", 
            FractionBox["Nc", "6"]}], 
           RowBox[{"-", 
            FractionBox["Nc", "6"]}]},
          {
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "6"]}], "+", 
            FractionBox["1", 
             RowBox[{"3", " ", 
              SuperscriptBox["Nc", "2"]}]]}], 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "6"]}], "+", 
            FractionBox["1", 
             RowBox[{"3", " ", 
              SuperscriptBox["Nc", "2"]}]]}], 
           RowBox[{
            FractionBox["1", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              FractionBox["1", 
               SuperscriptBox["Nc", "2"]]}], ")"}]}], 
           RowBox[{
            FractionBox["1", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              FractionBox["1", 
               SuperscriptBox["Nc", "2"]]}], ")"}]}], 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "6"]}], "+", 
            FractionBox["1", 
             RowBox[{"3", " ", 
              SuperscriptBox["Nc", "2"]}]]}], 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "6"]}], "+", 
            FractionBox["1", 
             RowBox[{"3", " ", 
              SuperscriptBox["Nc", "2"]}]]}], 
           RowBox[{"-", 
            FractionBox["1", 
             RowBox[{"3", " ", "Nc"}]]}], 
           RowBox[{"-", 
            FractionBox["Nc", "6"]}], 
           RowBox[{"-", 
            FractionBox["Nc", "6"]}]},
          {
           FractionBox["1", 
            RowBox[{"3", " ", 
             SuperscriptBox["Nc", "2"]}]], 
           RowBox[{
            FractionBox["1", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox["1", 
               SuperscriptBox["Nc", "2"]]}], ")"}]}], 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "6"]}], "+", 
            FractionBox["1", 
             RowBox[{"3", " ", 
              SuperscriptBox["Nc", "2"]}]]}], 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "6"]}], "+", 
            FractionBox["1", 
             RowBox[{"3", " ", 
              SuperscriptBox["Nc", "2"]}]]}], 
           FractionBox[
            RowBox[{"2", "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["Nc", "2"]}], "+", 
             SuperscriptBox["Nc", "4"]}], 
            RowBox[{"6", " ", 
             SuperscriptBox["Nc", "2"]}]], 
           FractionBox["1", 
            RowBox[{"3", " ", 
             SuperscriptBox["Nc", "2"]}]], 
           FractionBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["Nc", "2"]}], 
            RowBox[{"3", " ", "Nc"}]], 
           FractionBox["Nc", "6"], "0"},
          {
           RowBox[{
            FractionBox["1", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox["1", 
               SuperscriptBox["Nc", "2"]]}], ")"}]}], 
           FractionBox["1", 
            RowBox[{"3", " ", 
             SuperscriptBox["Nc", "2"]}]], 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "6"]}], "+", 
            FractionBox["1", 
             RowBox[{"3", " ", 
              SuperscriptBox["Nc", "2"]}]]}], 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "6"]}], "+", 
            FractionBox["1", 
             RowBox[{"3", " ", 
              SuperscriptBox["Nc", "2"]}]]}], 
           FractionBox["1", 
            RowBox[{"3", " ", 
             SuperscriptBox["Nc", "2"]}]], 
           FractionBox[
            RowBox[{"2", "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["Nc", "2"]}], "+", 
             SuperscriptBox["Nc", "4"]}], 
            RowBox[{"6", " ", 
             SuperscriptBox["Nc", "2"]}]], 
           FractionBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["Nc", "2"]}], 
            RowBox[{"3", " ", "Nc"}]], "0", 
           FractionBox["Nc", "6"]},
          {
           FractionBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["Nc", "2"]}], 
            RowBox[{"3", " ", "Nc"}]], 
           FractionBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["Nc", "2"]}], 
            RowBox[{"3", " ", "Nc"}]], 
           RowBox[{"-", 
            FractionBox["1", 
             RowBox[{"3", " ", "Nc"}]]}], 
           RowBox[{"-", 
            FractionBox["1", 
             RowBox[{"3", " ", "Nc"}]]}], 
           FractionBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["Nc", "2"]}], 
            RowBox[{"3", " ", "Nc"}]], 
           FractionBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["Nc", "2"]}], 
            RowBox[{"3", " ", "Nc"}]], 
           RowBox[{
            FractionBox["1", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["Nc", "2"]}], ")"}]}], 
           FractionBox["1", "3"], 
           FractionBox["1", "3"]},
          {"0", 
           FractionBox["Nc", "6"], 
           RowBox[{"-", 
            FractionBox["Nc", "6"]}], 
           RowBox[{"-", 
            FractionBox["Nc", "6"]}], 
           FractionBox["Nc", "6"], "0", 
           FractionBox["1", "3"], "0", 
           RowBox[{"-", 
            FractionBox["1", "3"]}]},
          {
           FractionBox["Nc", "6"], "0", 
           RowBox[{"-", 
            FractionBox["Nc", "6"]}], 
           RowBox[{"-", 
            FractionBox["Nc", "6"]}], "0", 
           FractionBox["Nc", "6"], 
           FractionBox["1", "3"], 
           RowBox[{"-", 
            FractionBox["1", "3"]}], "0"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]}], ",", 
     RowBox[{"J12", 
      RowBox[{"(", 
       FractionBox[
        RowBox[{
         SuperscriptBox["Nc", "2"], "-", "1"}], 
        RowBox[{"2", 
         SuperscriptBox["Nc", "2"]}]], ")"}], 
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["Nc", "2"]}], "+", 
           SuperscriptBox["Nc", "4"]}], 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["Nc", "2"]}]}], 
          RowBox[{
           RowBox[{"-", "2"}], "-", 
           SuperscriptBox["Nc", "2"]}], 
          RowBox[{
           RowBox[{"-", "2"}], "-", 
           SuperscriptBox["Nc", "2"]}], 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["Nc", "2"]}]}], 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["Nc", "2"]}]}], 
          RowBox[{"6", " ", "Nc", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["Nc", "2"]}], ")"}]}], 
          RowBox[{"4", " ", "Nc"}], 
          RowBox[{"Nc", " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", 
             SuperscriptBox["Nc", "2"]}], ")"}]}]},
         {
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["Nc", "2"]}]}], 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["Nc", "2"]}], "+", 
           SuperscriptBox["Nc", "4"]}], 
          RowBox[{
           RowBox[{"-", "2"}], "-", 
           SuperscriptBox["Nc", "2"]}], 
          RowBox[{
           RowBox[{"-", "2"}], "-", 
           SuperscriptBox["Nc", "2"]}], 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["Nc", "2"]}]}], 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["Nc", "2"]}]}], 
          RowBox[{"6", " ", "Nc", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["Nc", "2"]}], ")"}]}], 
          RowBox[{"Nc", " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", 
             SuperscriptBox["Nc", "2"]}], ")"}]}], 
          RowBox[{"4", " ", "Nc"}]},
         {
          RowBox[{
           RowBox[{"-", "2"}], "-", 
           SuperscriptBox["Nc", "2"]}], 
          RowBox[{
           RowBox[{"-", "2"}], "-", 
           SuperscriptBox["Nc", "2"]}], 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["Nc", "2"]}]}], 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["Nc", "2"]}]}], 
          RowBox[{
           RowBox[{"-", "2"}], "-", 
           SuperscriptBox["Nc", "2"]}], 
          RowBox[{
           RowBox[{"-", "2"}], "-", 
           SuperscriptBox["Nc", "2"]}], 
          RowBox[{
           RowBox[{"-", "6"}], " ", "Nc"}], 
          RowBox[{"Nc", " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", 
             SuperscriptBox["Nc", "2"]}], ")"}]}], 
          RowBox[{"Nc", " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", 
             SuperscriptBox["Nc", "2"]}], ")"}]}]},
         {
          RowBox[{
           RowBox[{"-", "2"}], "-", 
           SuperscriptBox["Nc", "2"]}], 
          RowBox[{
           RowBox[{"-", "2"}], "-", 
           SuperscriptBox["Nc", "2"]}], 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["Nc", "2"]}]}], 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["Nc", "2"]}]}], 
          RowBox[{
           RowBox[{"-", "2"}], "-", 
           SuperscriptBox["Nc", "2"]}], 
          RowBox[{
           RowBox[{"-", "2"}], "-", 
           SuperscriptBox["Nc", "2"]}], 
          RowBox[{
           RowBox[{"-", "6"}], " ", "Nc"}], 
          RowBox[{"Nc", " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", 
             SuperscriptBox["Nc", "2"]}], ")"}]}], 
          RowBox[{"Nc", " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", 
             SuperscriptBox["Nc", "2"]}], ")"}]}]},
         {
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["Nc", "2"]}]}], 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["Nc", "2"]}]}], 
          RowBox[{
           RowBox[{"-", "2"}], "-", 
           SuperscriptBox["Nc", "2"]}], 
          RowBox[{
           RowBox[{"-", "2"}], "-", 
           SuperscriptBox["Nc", "2"]}], 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["Nc", "2"]}], "+", 
           SuperscriptBox["Nc", "4"]}], 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["Nc", "2"]}]}], 
          RowBox[{"6", " ", "Nc", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["Nc", "2"]}], ")"}]}], 
          RowBox[{"Nc", " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", 
             SuperscriptBox["Nc", "2"]}], ")"}]}], 
          RowBox[{"4", " ", "Nc"}]},
         {
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["Nc", "2"]}]}], 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["Nc", "2"]}]}], 
          RowBox[{
           RowBox[{"-", "2"}], "-", 
           SuperscriptBox["Nc", "2"]}], 
          RowBox[{
           RowBox[{"-", "2"}], "-", 
           SuperscriptBox["Nc", "2"]}], 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["Nc", "2"]}]}], 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["Nc", "2"]}], "+", 
           SuperscriptBox["Nc", "4"]}], 
          RowBox[{"6", " ", "Nc", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["Nc", "2"]}], ")"}]}], 
          RowBox[{"4", " ", "Nc"}], 
          RowBox[{"Nc", " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", 
             SuperscriptBox["Nc", "2"]}], ")"}]}]},
         {
          RowBox[{"6", " ", "Nc", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["Nc", "2"]}], ")"}]}], 
          RowBox[{"6", " ", "Nc", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["Nc", "2"]}], ")"}]}], 
          RowBox[{
           RowBox[{"-", "6"}], " ", "Nc"}], 
          RowBox[{
           RowBox[{"-", "6"}], " ", "Nc"}], 
          RowBox[{"6", " ", "Nc", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["Nc", "2"]}], ")"}]}], 
          RowBox[{"6", " ", "Nc", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["Nc", "2"]}], ")"}]}], 
          RowBox[{"6", " ", 
           SuperscriptBox["Nc", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["Nc", "2"]}], ")"}]}], 
          RowBox[{"6", " ", 
           SuperscriptBox["Nc", "2"]}], 
          RowBox[{"6", " ", 
           SuperscriptBox["Nc", "2"]}]},
         {
          RowBox[{"4", " ", "Nc"}], 
          RowBox[{"Nc", " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", 
             SuperscriptBox["Nc", "2"]}], ")"}]}], 
          RowBox[{"Nc", " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", 
             SuperscriptBox["Nc", "2"]}], ")"}]}], 
          RowBox[{"Nc", " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", 
             SuperscriptBox["Nc", "2"]}], ")"}]}], 
          RowBox[{"Nc", " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", 
             SuperscriptBox["Nc", "2"]}], ")"}]}], 
          RowBox[{"4", " ", "Nc"}], 
          RowBox[{"6", " ", 
           SuperscriptBox["Nc", "2"]}], 
          RowBox[{"8", " ", 
           SuperscriptBox["Nc", "2"]}], 
          RowBox[{"6", " ", 
           SuperscriptBox["Nc", "2"]}]},
         {
          RowBox[{"Nc", " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", 
             SuperscriptBox["Nc", "2"]}], ")"}]}], 
          RowBox[{"4", " ", "Nc"}], 
          RowBox[{"Nc", " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", 
             SuperscriptBox["Nc", "2"]}], ")"}]}], 
          RowBox[{"Nc", " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", 
             SuperscriptBox["Nc", "2"]}], ")"}]}], 
          RowBox[{"4", " ", "Nc"}], 
          RowBox[{"Nc", " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", 
             SuperscriptBox["Nc", "2"]}], ")"}]}], 
          RowBox[{"6", " ", 
           SuperscriptBox["Nc", "2"]}], 
          RowBox[{"6", " ", 
           SuperscriptBox["Nc", "2"]}], 
          RowBox[{"8", " ", 
           SuperscriptBox["Nc", "2"]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}]}], ",", 
     RowBox[{
      RowBox[{"-", "J12"}], 
      RowBox[{"(", 
       FractionBox[
        RowBox[{
         SuperscriptBox["Nc", "2"], "-", "1"}], 
        RowBox[{"2", 
         SuperscriptBox["Nc", "2"]}]], ")"}], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {
           RowBox[{"2", "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["Nc", "2"]}], "+", 
            SuperscriptBox["Nc", "4"]}], "2", 
           RowBox[{"2", "-", 
            SuperscriptBox["Nc", "2"]}], 
           RowBox[{"2", "-", 
            SuperscriptBox["Nc", "2"]}], "2", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["Nc", "2"]}], ")"}]}], 
           RowBox[{"2", " ", "Nc", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["Nc", "2"]}], ")"}]}], "0", 
           SuperscriptBox["Nc", "3"]},
          {"2", 
           RowBox[{"2", "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["Nc", "2"]}], "+", 
            SuperscriptBox["Nc", "4"]}], 
           RowBox[{"2", "-", 
            SuperscriptBox["Nc", "2"]}], 
           RowBox[{"2", "-", 
            SuperscriptBox["Nc", "2"]}], 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["Nc", "2"]}], ")"}]}], "2", 
           RowBox[{"2", " ", "Nc", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["Nc", "2"]}], ")"}]}], 
           SuperscriptBox["Nc", "3"], "0"},
          {
           RowBox[{"2", "-", 
            SuperscriptBox["Nc", "2"]}], 
           RowBox[{"2", "-", 
            SuperscriptBox["Nc", "2"]}], 
           RowBox[{"2", "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["Nc", "2"]}]}], 
           RowBox[{"2", "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["Nc", "2"]}]}], 
           RowBox[{"2", "-", 
            SuperscriptBox["Nc", "2"]}], 
           RowBox[{"2", "-", 
            SuperscriptBox["Nc", "2"]}], 
           RowBox[{
            RowBox[{"-", "2"}], " ", "Nc"}], 
           RowBox[{"-", 
            SuperscriptBox["Nc", "3"]}], 
           RowBox[{"-", 
            SuperscriptBox["Nc", "3"]}]},
          {
           RowBox[{"2", "-", 
            SuperscriptBox["Nc", "2"]}], 
           RowBox[{"2", "-", 
            SuperscriptBox["Nc", "2"]}], 
           RowBox[{"2", "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["Nc", "2"]}]}], 
           RowBox[{"2", "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["Nc", "2"]}]}], 
           RowBox[{"2", "-", 
            SuperscriptBox["Nc", "2"]}], 
           RowBox[{"2", "-", 
            SuperscriptBox["Nc", "2"]}], 
           RowBox[{
            RowBox[{"-", "2"}], " ", "Nc"}], 
           RowBox[{"-", 
            SuperscriptBox["Nc", "3"]}], 
           RowBox[{"-", 
            SuperscriptBox["Nc", "3"]}]},
          {"2", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["Nc", "2"]}], ")"}]}], 
           RowBox[{"2", "-", 
            SuperscriptBox["Nc", "2"]}], 
           RowBox[{"2", "-", 
            SuperscriptBox["Nc", "2"]}], 
           RowBox[{"2", "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["Nc", "2"]}], "+", 
            SuperscriptBox["Nc", "4"]}], "2", 
           RowBox[{"2", " ", "Nc", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["Nc", "2"]}], ")"}]}], 
           SuperscriptBox["Nc", "3"], "0"},
          {
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["Nc", "2"]}], ")"}]}], "2", 
           RowBox[{"2", "-", 
            SuperscriptBox["Nc", "2"]}], 
           RowBox[{"2", "-", 
            SuperscriptBox["Nc", "2"]}], "2", 
           RowBox[{"2", "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["Nc", "2"]}], "+", 
            SuperscriptBox["Nc", "4"]}], 
           RowBox[{"2", " ", "Nc", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["Nc", "2"]}], ")"}]}], "0", 
           SuperscriptBox["Nc", "3"]},
          {
           RowBox[{"2", " ", "Nc", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["Nc", "2"]}], ")"}]}], 
           RowBox[{"2", " ", "Nc", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["Nc", "2"]}], ")"}]}], 
           RowBox[{
            RowBox[{"-", "2"}], " ", "Nc"}], 
           RowBox[{
            RowBox[{"-", "2"}], " ", "Nc"}], 
           RowBox[{"2", " ", "Nc", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["Nc", "2"]}], ")"}]}], 
           RowBox[{"2", " ", "Nc", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["Nc", "2"]}], ")"}]}], 
           RowBox[{"2", " ", 
            SuperscriptBox["Nc", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["Nc", "2"]}], ")"}]}], 
           RowBox[{"2", " ", 
            SuperscriptBox["Nc", "2"]}], 
           RowBox[{"2", " ", 
            SuperscriptBox["Nc", "2"]}]},
          {"0", 
           SuperscriptBox["Nc", "3"], 
           RowBox[{"-", 
            SuperscriptBox["Nc", "3"]}], 
           RowBox[{"-", 
            SuperscriptBox["Nc", "3"]}], 
           SuperscriptBox["Nc", "3"], "0", 
           RowBox[{"2", " ", 
            SuperscriptBox["Nc", "2"]}], "0", 
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            SuperscriptBox["Nc", "2"]}]},
          {
           SuperscriptBox["Nc", "3"], "0", 
           RowBox[{"-", 
            SuperscriptBox["Nc", "3"]}], 
           RowBox[{"-", 
            SuperscriptBox["Nc", "3"]}], "0", 
           SuperscriptBox["Nc", "3"], 
           RowBox[{"2", " ", 
            SuperscriptBox["Nc", "2"]}], 
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            SuperscriptBox["Nc", "2"]}], "0"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]}], ",", 
     RowBox[{"J12", 
      RowBox[{"(", 
       FractionBox[
        RowBox[{
         SuperscriptBox["Nc", "2"], "-", "1"}], 
        SuperscriptBox["Nc", "2"]], ")"}], 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {
           RowBox[{"3", "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["Nc", "2"]}], "+", 
            SuperscriptBox["Nc", "4"]}], 
           RowBox[{"3", "-", 
            SuperscriptBox["Nc", "2"]}], 
           RowBox[{"3", "-", 
            SuperscriptBox["Nc", "2"]}], 
           RowBox[{"3", "-", 
            SuperscriptBox["Nc", "2"]}], 
           RowBox[{"3", "-", 
            SuperscriptBox["Nc", "2"]}], 
           RowBox[{"3", "+", 
            SuperscriptBox["Nc", "2"]}], 
           RowBox[{"Nc", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["Nc", "2"]}], ")"}]}], 
           RowBox[{"-", "Nc"}], 
           RowBox[{"Nc", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["Nc", "2"]}], ")"}]}]},
          {
           RowBox[{"3", "-", 
            SuperscriptBox["Nc", "2"]}], 
           RowBox[{"3", "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["Nc", "2"]}], "+", 
            SuperscriptBox["Nc", "4"]}], 
           RowBox[{"3", "-", 
            SuperscriptBox["Nc", "2"]}], 
           RowBox[{"3", "-", 
            SuperscriptBox["Nc", "2"]}], 
           RowBox[{"3", "+", 
            SuperscriptBox["Nc", "2"]}], 
           RowBox[{"3", "-", 
            SuperscriptBox["Nc", "2"]}], 
           RowBox[{"Nc", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["Nc", "2"]}], ")"}]}], 
           RowBox[{"Nc", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["Nc", "2"]}], ")"}]}], 
           RowBox[{"-", "Nc"}]},
          {
           RowBox[{"3", "-", 
            SuperscriptBox["Nc", "2"]}], 
           RowBox[{"3", "-", 
            SuperscriptBox["Nc", "2"]}], 
           RowBox[{"3", "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["Nc", "2"]}], "+", 
            SuperscriptBox["Nc", "4"]}], 
           RowBox[{"3", "+", 
            SuperscriptBox["Nc", "2"]}], 
           RowBox[{"3", "-", 
            SuperscriptBox["Nc", "2"]}], 
           RowBox[{"3", "-", 
            SuperscriptBox["Nc", "2"]}], 
           RowBox[{"-", "Nc"}], 
           RowBox[{"Nc", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["Nc", "2"]}], ")"}]}], 
           RowBox[{"Nc", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["Nc", "2"]}], ")"}]}]},
          {
           RowBox[{"3", "-", 
            SuperscriptBox["Nc", "2"]}], 
           RowBox[{"3", "-", 
            SuperscriptBox["Nc", "2"]}], 
           RowBox[{"3", "+", 
            SuperscriptBox["Nc", "2"]}], 
           RowBox[{"3", "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["Nc", "2"]}], "+", 
            SuperscriptBox["Nc", "4"]}], 
           RowBox[{"3", "-", 
            SuperscriptBox["Nc", "2"]}], 
           RowBox[{"3", "-", 
            SuperscriptBox["Nc", "2"]}], 
           RowBox[{"-", "Nc"}], 
           RowBox[{"Nc", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["Nc", "2"]}], ")"}]}], 
           RowBox[{"Nc", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["Nc", "2"]}], ")"}]}]},
          {
           RowBox[{"3", "-", 
            SuperscriptBox["Nc", "2"]}], 
           RowBox[{"3", "+", 
            SuperscriptBox["Nc", "2"]}], 
           RowBox[{"3", "-", 
            SuperscriptBox["Nc", "2"]}], 
           RowBox[{"3", "-", 
            SuperscriptBox["Nc", "2"]}], 
           RowBox[{"3", "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["Nc", "2"]}], "+", 
            SuperscriptBox["Nc", "4"]}], 
           RowBox[{"3", "-", 
            SuperscriptBox["Nc", "2"]}], 
           RowBox[{"Nc", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["Nc", "2"]}], ")"}]}], 
           RowBox[{"Nc", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["Nc", "2"]}], ")"}]}], 
           RowBox[{"-", "Nc"}]},
          {
           RowBox[{"3", "+", 
            SuperscriptBox["Nc", "2"]}], 
           RowBox[{"3", "-", 
            SuperscriptBox["Nc", "2"]}], 
           RowBox[{"3", "-", 
            SuperscriptBox["Nc", "2"]}], 
           RowBox[{"3", "-", 
            SuperscriptBox["Nc", "2"]}], 
           RowBox[{"3", "-", 
            SuperscriptBox["Nc", "2"]}], 
           RowBox[{"3", "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["Nc", "2"]}], "+", 
            SuperscriptBox["Nc", "4"]}], 
           RowBox[{"Nc", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["Nc", "2"]}], ")"}]}], 
           RowBox[{"-", "Nc"}], 
           RowBox[{"Nc", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["Nc", "2"]}], ")"}]}]},
          {
           RowBox[{"Nc", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["Nc", "2"]}], ")"}]}], 
           RowBox[{"Nc", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["Nc", "2"]}], ")"}]}], 
           RowBox[{"-", "Nc"}], 
           RowBox[{"-", "Nc"}], 
           RowBox[{"Nc", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["Nc", "2"]}], ")"}]}], 
           RowBox[{"Nc", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["Nc", "2"]}], ")"}]}], 
           RowBox[{
            SuperscriptBox["Nc", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["Nc", "2"]}], ")"}]}], 
           SuperscriptBox["Nc", "2"], 
           SuperscriptBox["Nc", "2"]},
          {
           RowBox[{"-", "Nc"}], 
           RowBox[{"Nc", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["Nc", "2"]}], ")"}]}], 
           RowBox[{"Nc", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["Nc", "2"]}], ")"}]}], 
           RowBox[{"Nc", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["Nc", "2"]}], ")"}]}], 
           RowBox[{"Nc", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["Nc", "2"]}], ")"}]}], 
           RowBox[{"-", "Nc"}], 
           SuperscriptBox["Nc", "2"], 
           RowBox[{
            SuperscriptBox["Nc", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["Nc", "2"]}], ")"}]}], 
           SuperscriptBox["Nc", "2"]},
          {
           RowBox[{"Nc", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["Nc", "2"]}], ")"}]}], 
           RowBox[{"-", "Nc"}], 
           RowBox[{"Nc", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["Nc", "2"]}], ")"}]}], 
           RowBox[{"Nc", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["Nc", "2"]}], ")"}]}], 
           RowBox[{"-", "Nc"}], 
           RowBox[{"Nc", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["Nc", "2"]}], ")"}]}], 
           SuperscriptBox["Nc", "2"], 
           SuperscriptBox["Nc", "2"], 
           RowBox[{
            SuperscriptBox["Nc", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["Nc", "2"]}], ")"}]}]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]}]}], "}"}]}], ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9397937759532795`*^9, 3.9397937847771454`*^9}, 
   3.941022906084774*^9},ExpressionUUID->"0ab0a8bc-50b0-e141-809f-\
ce697460cb18"]
}, Closed]]
}, Open  ]]
},
WindowSize->{1428, 735.75},
WindowMargins->{{1434, Automatic}, {501, Automatic}},
FrontEndVersion->"14.0 for Microsoft Windows (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"4c7fccec-162d-8f4c-83a9-46e78e56927a"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 518, 18, 98, "Title",ExpressionUUID->"2506910d-a725-9b4c-abd9-77a3a7adda25"],
Cell[1101, 42, 1884, 47, 60, "Text",ExpressionUUID->"eb9e9167-625c-2a4f-ae21-8105240382f8"],
Cell[CellGroupData[{
Cell[3010, 93, 320, 8, 53, "Subsection",ExpressionUUID->"5a34e5d1-e953-2143-bd48-c67c198ba73e"],
Cell[3333, 103, 171, 3, 35, "Text",ExpressionUUID->"b4338e89-69ab-9340-a106-621049f0a624"],
Cell[3507, 108, 1000, 32, 64, "Input",ExpressionUUID->"00c1c28c-f87f-2f42-aaff-f7e7a42d6fd9",
 InitializationCell->True],
Cell[4510, 142, 234, 4, 35, "Text",ExpressionUUID->"8217b25b-8b57-ab4d-aa34-9f4ce030a78d"],
Cell[4747, 148, 2663, 82, 71, "Input",ExpressionUUID->"c37c746e-e853-5e46-a34c-3b182881cdc0",
 InitializationCell->True],
Cell[7413, 232, 160, 3, 35, "Text",ExpressionUUID->"035d77cf-b54e-0d4b-9474-543bca24c5a7"],
Cell[7576, 237, 16748, 486, 233, "Input",ExpressionUUID->"03b106ac-21f2-7d4d-8c27-6451c50f7bb7",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[24361, 728, 316, 7, 37, "Subsection",ExpressionUUID->"bfadd53d-8402-1c4e-a4b9-5a15f220f344"],
Cell[24680, 737, 171, 3, 35, "Text",ExpressionUUID->"84b538d8-a84c-0944-8638-f0c9e3a3406b"],
Cell[24854, 742, 981, 29, 64, "Input",ExpressionUUID->"9d3c547f-41a4-4e47-9f56-6201ac6d5ab1",
 InitializationCell->True],
Cell[25838, 773, 234, 4, 35, "Text",ExpressionUUID->"fb113cab-43fb-0442-92fb-fbc4c9867019"],
Cell[26075, 779, 1052, 35, 67, "Input",ExpressionUUID->"66d5e95c-a9ea-a748-9bed-d34c86abd4c2",
 InitializationCell->True],
Cell[27130, 816, 160, 3, 35, "Text",ExpressionUUID->"a8b0c68f-84d2-b94f-8897-3029e925d1f2"],
Cell[27293, 821, 478, 14, 44, "Input",ExpressionUUID->"f8822623-63c8-e748-a673-dcf0de0a1ea3",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[27808, 840, 408, 12, 37, "Subsection",ExpressionUUID->"201e6f1f-ef83-6246-b4ed-19664dcb1a74"],
Cell[28219, 854, 171, 3, 35, "Text",ExpressionUUID->"5f027087-0907-ad4e-aa60-79fd9721777c"],
Cell[28393, 859, 1059, 32, 64, "Input",ExpressionUUID->"3e7c70c5-46de-a84f-b07e-923a534534ee",
 InitializationCell->True],
Cell[29455, 893, 234, 4, 35, "Text",ExpressionUUID->"cd40c8cb-5137-8a4e-9e63-a6258758c991"],
Cell[29692, 899, 2434, 77, 62, "Input",ExpressionUUID->"aa89e898-13ea-094d-8957-80555901fb76",
 InitializationCell->True],
Cell[32129, 978, 160, 3, 35, "Text",ExpressionUUID->"642cce45-bd5c-1940-9b2e-0b99426878a0"],
Cell[32292, 983, 14863, 428, 233, "Input",ExpressionUUID->"7c3ac7c7-3cc1-1a4c-8959-e07f0cb68bf2",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[47192, 1416, 459, 13, 37, "Subsection",ExpressionUUID->"26b5f0ce-af11-8b4e-aa1f-7ae17d7abdb9"],
Cell[47654, 1431, 171, 3, 35, "Text",ExpressionUUID->"45ebe0a1-8c36-884b-b666-42193204acc2"],
Cell[47828, 1436, 1055, 30, 64, "Input",ExpressionUUID->"b8956645-2b15-d046-be62-5d6cbcea28e5",
 InitializationCell->True],
Cell[48886, 1468, 234, 4, 35, "Text",ExpressionUUID->"5d25cf9d-ff87-d544-a242-888e7f9b74c4"],
Cell[49123, 1474, 1112, 36, 67, "Input",ExpressionUUID->"1871fe6e-2464-2e4a-9988-7ee7780c3313",
 InitializationCell->True],
Cell[50238, 1512, 160, 3, 35, "Text",ExpressionUUID->"c58d88ae-9f10-c946-9336-8def5cef6a48"],
Cell[50401, 1517, 536, 14, 44, "Input",ExpressionUUID->"e56b74d0-a9ab-cb43-885a-fc0ca6465b4c",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[50974, 1536, 457, 13, 37, "Subsection",ExpressionUUID->"b1039440-9a84-d141-bb1b-48f75ec85f0c"],
Cell[51434, 1551, 171, 3, 35, "Text",ExpressionUUID->"f160ac94-3df9-6947-99d9-23f986571868"],
Cell[51608, 1556, 1105, 31, 64, "Input",ExpressionUUID->"1f329505-9d9c-bc4b-a2cf-fef400a2f831",
 InitializationCell->True],
Cell[52716, 1589, 234, 4, 35, "Text",ExpressionUUID->"e1014875-4991-f845-bd80-b0edd38774da"],
Cell[52953, 1595, 915, 27, 47, "Input",ExpressionUUID->"ff202c3e-fd8b-4b43-b379-b457f1b02be1",
 InitializationCell->True],
Cell[53871, 1624, 160, 3, 35, "Text",ExpressionUUID->"3dc64daa-46e7-b344-877b-9be5fe3547e1"],
Cell[54034, 1629, 587, 15, 44, "Input",ExpressionUUID->"7c1105d0-324d-c84c-b5f1-3c566f10c2d3",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[54658, 1649, 459, 11, 37, "Subsection",ExpressionUUID->"855306bd-4ae5-4e45-b4f8-dd835c4e3c8d"],
Cell[55120, 1662, 171, 3, 35, "Text",ExpressionUUID->"1c42c3f3-03df-824d-9bbf-a1c79fe36d6e"],
Cell[55294, 1667, 1594, 47, 83, "Input",ExpressionUUID->"a23390a3-1a88-8e49-a10f-cddcb69ee331",
 InitializationCell->True],
Cell[56891, 1716, 234, 4, 35, "Text",ExpressionUUID->"da5aadac-1703-1f41-9a5c-963c22b5866e"],
Cell[57128, 1722, 3425, 110, 124, "Input",ExpressionUUID->"711ad0ea-55f7-5e42-a805-8b3a90974566",
 InitializationCell->True],
Cell[60556, 1834, 160, 3, 35, "Text",ExpressionUUID->"f03e6302-5a23-6e43-a430-9eb870907d61"],
Cell[60719, 1839, 19365, 555, 424, "Input",ExpressionUUID->"2b78bcf0-17a6-6244-872f-1639056a6b90",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[80121, 2399, 320, 8, 37, "Subsection",ExpressionUUID->"d8576c80-6818-c045-9b81-28ccdcf02173"],
Cell[80444, 2409, 171, 3, 35, "Text",ExpressionUUID->"8c39c770-064c-ec4c-9eaf-597c787822bd"],
Cell[80618, 2414, 1335, 44, 83, "Input",ExpressionUUID->"2f13a76a-4dbe-9d4f-951e-7e9dd54987e4",
 InitializationCell->True],
Cell[81956, 2460, 234, 4, 35, "Text",ExpressionUUID->"4951859e-7ae3-7140-8548-53f4c821fc2b"],
Cell[82193, 2466, 3072, 98, 104, "Input",ExpressionUUID->"f30d4fa5-5558-7648-a540-0d7191c93bb6",
 InitializationCell->True],
Cell[85268, 2566, 160, 3, 35, "Text",ExpressionUUID->"3b044c66-dd9b-ee4c-8631-5178416dde0c"],
Cell[85431, 2571, 34108, 974, 537, "Input",ExpressionUUID->"a7061342-cbc0-db4f-8ade-5592e78c0cad",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[119576, 3550, 369, 9, 37, "Subsection",ExpressionUUID->"4e1755c3-3ec6-0048-b009-59bea21d3c8f"],
Cell[119948, 3561, 171, 3, 35, "Text",ExpressionUUID->"f3ea30d1-2d9b-5746-9325-d236a05e449d"],
Cell[120122, 3566, 1337, 44, 83, "Input",ExpressionUUID->"f4af53ea-45cc-c34c-b4b4-71624f643060",
 InitializationCell->True],
Cell[121462, 3612, 234, 4, 35, "Text",ExpressionUUID->"38553c63-3542-a946-aa38-20572b4a8437"],
Cell[121699, 3618, 559, 16, 44, "Input",ExpressionUUID->"34445315-6e1b-7143-b39c-911a1e40fe7c",
 InitializationCell->True],
Cell[122261, 3636, 160, 3, 35, "Text",ExpressionUUID->"367a3eef-84ab-b840-b351-98e924d90da2"],
Cell[122424, 3641, 33777, 964, 537, "Input",ExpressionUUID->"f4731f41-bb17-3644-b3d4-c764252335f6",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[156238, 4610, 509, 12, 37, "Subsection",ExpressionUUID->"7823cae6-c9fb-0149-a747-398085849e9a"],
Cell[156750, 4624, 171, 3, 35, "Text",ExpressionUUID->"947fa0ec-8b08-2948-9d7b-0882dc3cb9e7"],
Cell[156924, 4629, 1687, 49, 83, "Input",ExpressionUUID->"db727715-f4a4-0649-969a-ceb136d3d6e0",
 InitializationCell->True],
Cell[158614, 4680, 234, 4, 35, "Text",ExpressionUUID->"b5737a3c-4f1e-c344-8899-24ec0259de0a"],
Cell[158851, 4686, 491, 14, 44, "Input",ExpressionUUID->"12ec779f-35c3-414c-bb1a-732b65243a40",
 InitializationCell->True],
Cell[159345, 4702, 160, 3, 35, "Text",ExpressionUUID->"a4c7080d-fcb7-8f4a-bc22-0961c8ed27d2"],
Cell[159508, 4707, 16151, 460, 403, "Input",ExpressionUUID->"57b2b1e3-e02a-364b-ae2f-dc8a730b1df9",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[175696, 5172, 322, 8, 37, "Subsection",ExpressionUUID->"2d7e7884-4697-e846-9a27-6e5946e63613"],
Cell[176021, 5182, 171, 3, 35, "Text",ExpressionUUID->"030d3bb9-c8a1-d648-968c-7d50d359f36f"],
Cell[176195, 5187, 4603, 156, 197, "Input",ExpressionUUID->"e4e79467-c6c5-8d47-96ae-0e1b56bc8d02",
 InitializationCell->True],
Cell[180801, 5345, 234, 4, 35, "Text",ExpressionUUID->"2c9f8c31-4175-0c42-bb9b-d4ab4a3b08af"],
Cell[181038, 5351, 3403, 92, 250, "Input",ExpressionUUID->"d0508e96-c3f8-984c-86c1-6b69ee00c176",
 InitializationCell->True],
Cell[184444, 5445, 160, 3, 35, "Text",ExpressionUUID->"f962ab04-764e-9443-9014-30b0c70ab3e6"],
Cell[184607, 5450, 76678, 2300, 2498, "Input",ExpressionUUID->"0ab0a8bc-50b0-e141-809f-ce697460cb18",
 InitializationCell->True]
}, Closed]]
}, Open  ]]
}
]
*)


